CacheGen: KV Cache Compression and Streaming for Fast Large Language Model Serving

As large language models (LLMs) take on complex tasks, their inputs are supplemented with longer contexts that incorporate domain knowledge. Yet using long contexts is challenging, as nothing can be generated until the whole context is processed by the LLM. While the context-processing delay can be reduced by reusing the KV cache of a context across different inputs, fetching the KV cache, which contains large tensors, over the network can cause high extra network delays. CacheGen is a fast context-loading module for LLM systems. First, CacheGen uses a custom tensor encoder, leveraging KV cache's distributional properties to encode a KV cache into more compact bitstream representations with negligible decoding overhead, to save bandwidth usage. Second, CacheGen adapts the compression level of different parts of a KV cache to cope with changes in available bandwidth, in order to maintain low context-loading delay and high generation quality. % When available bandwidth drops, CacheGen may raise the compression level for a part of the context or recompute its KV cache on the fly. We test CacheGen on popular LLMs and datasets. Compared to the recent systems that reuse the KV cache, CacheGen reduces the KV cache size by 3.5-4.3x and the total delay in fetching and processing contexts by 3.2-3.7x with negligible impact on the LLM response quality. Our code is at: https://github.com/UChi-JCL/CacheGen.

==> F/adaptation-case/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 365x300 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.gridspec as gridspec\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=4\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "\n",
    "# Define the data\n",
    "time = [0, 1, 2, 3, 4, 5, 6, 10]\n",
    "\n",
    "bandwidth = [2, 2, 0.2, 0.2, 1, 1, 1, 1]\n",
    "\n",
    "adaptation = [0.17, 0.17, 0, 0, 0.13, 0.13, 0.13, 0.13]\n",
    "no_adaptation = [0.17, 0.17, 0.17, 0.17, 0.17, 0.17, 0.17, 0.17]\n",
    "base_quant = [0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6, 0.6]\n",
    "\n",
    "\n",
    "\n",
    "slo_time = 3\n",
    "gs = gridspec.GridSpec(4, 1, height_ratios=[1,1,0.25, 1])\n",
    "# Create the plot\n",
    "fig = plt.figure(figsize=(3.65, 3))\n",
    "\n",
    "ax = plt.subplot(gs[0])\n",
    "\n",
    "# Plot the step graph for bandwidth\n",
    "ax.step(time, bandwidth, where='post', color=\"black\")\n",
    "ax.set_xticks([])\n",
    "\n",
    "# Draw a vertical dashed line for SLO\n",
    "# ax[0].axvline(x=slo_time, color='k', linestyle='--')\n",
    "\n",
    "# Labeling the Axes\n",
    "# plt.xlabel('Time')jkk:w\n",
    "\n",
    "ax.set_ylabel('Bandwidth\\n(Gbps)')\n",
    "\n",
    "\n",
    "ax = plt.subplot(gs[1])\n",
    "ax.step(time, base_quant, where='post', ls=\":\")\n",
    "ax.step(time, no_adaptation, where='post', ls=\"--\")\n",
    "ax.step(time, adaptation, where='post', color='#ED1B3A')\n",
    "ax.set_xticks([])\n",
    "ax.set_ylabel('Size of Context\\nChunk (GB)')\n",
    "# ax.legend([\"Baseline KV Quantization\", \"CacheGen w/o adaptation\", \"CacheGen w/ adaptation\"], loc=\"upper center\", frameon=False, bbox_to_anchor=[0.5,2.9],\n",
    "#           ncols=2)\n",
    "\n",
    "# Title and legend\n",
    "# plt.title('Bandwidth over Time with SLO')\n",
    "# plt.legend()\n",
    "ax = plt.subplot(gs[3])\n",
    "time = [0, 2, 4, 10]\n",
    "base_quant = [0, 10, 12, 31]\n",
    "ax.plot(time, base_quant, ls=\":\")\n",
    "\n",
    "time = [0, 2, 4, 7]\n",
    "no_adaptation = [0, 50, 55, 100]\n",
    "ax.plot(time, no_adaptation, ls=\"--\")\n",
    "\n",
    "time = [0, 2, 4, 5.56]\n",
    "adaptation = [0, 50, 70, 100]\n",
    "ax.plot(time, adaptation, color='#ED1B3A')\n",
    "\n",
    "ax.set_ylabel('% KV Cache\\nReceived', labelpad=-1)\n",
    "ax.set_xlabel(\"Time (s)\")\n",
    "\n",
    "# add dashed line\n",
    "line = plt.Line2D([0.59, 0.59], [0.11, 0.83], color='black', linestyle='--', transform=fig.transFigure)\n",
    "fig.lines = [line]\n",
    "fig.text(0.56, 0.84, 'SLO', transform=fig.transFigure, weight=\"bold\")\n",
    "fig.text(0.1, 0.35, 'Switch to\\nKV compute', transform=fig.transFigure, weight=\"bold\")\n",
    "fig.text(0.378, 0.35, 'Switch to\\nlow encoding level', transform=fig.transFigure, weight=\"bold\")\n",
    "\n",
    "fig.text(0.6, 0.6, 'Baseline KV Quant.', transform=fig.transFigure, weight=\"bold\")\n",
    "fig.text(0.6, 0.51, 'CacheGen w/o adapt', transform=fig.transFigure, weight=\"bold\")\n",
    "fig.text(0.6, 0.45, 'CacheGen', transform=fig.transFigure, weight=\"bold\")\n",
    "\n",
    "fig.text(0.6, 0.18, 'Baseline KV Quant.', transform=fig.transFigure, weight=\"bold\")\n",
    "fig.text(0.6, 0.27, 'CacheGen w/o adapt', transform=fig.transFigure, weight=\"bold\")\n",
    "fig.text(0.345, 0.28, 'CacheGen', transform=fig.transFigure, weight=\"bold\")\n",
    "\n",
    "# Variable to denote arrow properties\n",
    "arrowprops = dict(arrowstyle='->', linewidth=1, color='black')\n",
    "\n",
    "# Annotate an arrow in figure positions\n",
    "ax.annotate('', xytext=(0.25, 0.46), xy=(0.35, 0.52), \n",
    "            arrowprops=arrowprops, xycoords='figure fraction',\n",
    "            textcoords='figure fraction')\n",
    "ax.annotate('', xytext=(0.55, 0.46), xy=(0.51, 0.51), \n",
    "            arrowprops=arrowprops, xycoords='figure fraction',\n",
    "            textcoords='figure fraction')\n",
    "\n",
    "# Show the plot\n",
    "fig.savefig(\"fig-adaptation-case.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "napp-dev",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> F/adaptation-res/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'cachegen_no_violation_rate': [30, 40, 60], 'cachegen_no_quality': [0.94, 1, 1], 'cachegen_violation_rate': [20], 'cachegen_quality': [1], 'text_violation_rate': [17], 'text_quality': [1], 'quant_violation_rate': [50, 60, 100], 'quant_quality': [0.63, 0.9, 1]}\n",
      "{'cachegen_no_violation_rate': [20, 40, 50], 'cachegen_no_quality': [0.94, 1, 1], 'cachegen_violation_rate': [0], 'cachegen_quality': [1], 'text_violation_rate': [17], 'text_quality': [1], 'quant_violation_rate': [40, 50, 80], 'quant_quality': [0.63, 0.9, 1]}\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAUgAAAClCAYAAAA+uWTbAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8o6BhiAAAACXBIWXMAAA9hAAAPYQGoP6dpAAA7JklEQVR4nO2deVxU1f//n8MOyiYooqBIgIqyi5kbi2u41Sf1k0auaJaWa/WzzLUss7Lc0rTUcklN7au59FHcLXdRcldEQTRwYd9nzu8PYnKEAYZFtvN8POYBM/fec9/33te85pxzz30fhRBCIJFIJJIC6FV2ABKJRFJVkQYpkUgkWpAGKZFIJFqQBimRSCRakAYpkUgkWpAGKZFIJFqQBimRSCRakAYpkUgkWpAGKZFIJFqQBimRSCRakAYpkUgkWpAGKZFIJFqQBimRSCRaeKYGGZOQztmbiQVesQ8ynmUYEh1JTk7m7bffxsPDA29vbzp27MixY8dKVdawYcNYvXq1Ttvk5ubyySef4O7uTqtWrXB1deXdd98lOzu7VDGUhrfeeouzZ8+Wa5lOTk5ER0eXa5nlSXld9+p6zeEZGmRWjhL/yYfwm3iwwMt/0kGycpQlLis9PZ0pU6bQvHlzvLy8aNeuHdu2bSv3mIOCgtT/e3t7l6qMFStWsGHDBgCmT5/O9u3byyM0nYlOzmbFpcdEJ+smMJVKxYsvvoiVlRXnzp0jIiKCr776ipdeeomYmJgKilaTcePGcfToUY4ePcrFixeJjIwkNjaWadOmPZP9A0RERODj4/PM9ldWsncdJKnbEB49F0RStyFk7zqo0/aVfd2rwjUHQDwjVCqV8J94QOj13Sbo8+9Lr+824T/xgFCpVCUup3v37mLMmDEiKytLCCHE9evXhZubm/j555/LNebyOD1Dhw4Vq1atKnswZUClUolVlx+JT88miFWXH5X4XAshxN69e4Wjo6NQKpUan+/Zs0fExsaKnJwcERYWJtq1ayecnZ1Fv379RFpamhBCiCVLlogWLVqIli1bigkTJgiVSiWGDh0qBgwYIPz9/UWTJk3EnDlzhBBCKJVK8d577wkfHx/h4eEhZs+eLYQQ4u7du8LExETEx8dr7P/+/fviu+++E0IIkZaWJkaOHCl8fX2Fp6enWLFihRBCiFWrVomBAweKnj17CldXV9G/f3+1ZvIZN26cWLhwoRBCiDVr1ggHBwf1OXN0dBRJSUni4sWLYvjw4UIIIU6cOCGef/554enpKYKDg8X169cLnLPIyEgRGBgo/P39hZOTk1i6dKkQQoiHDx+KF198UbRu3VoMHDhQ2NnZiVu3bomkpCTRv39/0a5dO+Hk5CRGjBih0zV6mqydB8TDxu3FQ4cOGn+zdh4ocRlFXffo6Ohqfc11waA8zfbeo0zuPc7U+My6jiHNGtYhK0fFkC5NOHUjUWO5SsCc0JZcu5tKWpZmLdKpgRn1zI00Pjt27BiXLl1ix44dGBnlLXNxcWHBggVMmDCB3bt3ExgYyLBhwwBQKBQIIbh79y5hYWE8fvyY+/fvExoayscff8zq1avZvXs3ycnJ3Lx5Ey8vL9atW8fEiRMBaNOmDadPn1aXM2TIEC5cuADAw4cPEUIQGxvL5s2b+eqrr8jIyCA7O5vvvvuOtLQ0tm/fzv79+2nQoAGbNm1Sx7ZmzRrmz5+PQqHAz8+PxYsXU7duXRo0aMBrr73GkSNHyMzMZM2aNfj5+RV6vnNUgoeZxde876blcD8jb737GUrOPsikcR3DYrezMdEnIiICb29v9PQ0Gxs9evQA4PDhwxgYGPDnn38ihKBr167s3r0bZ2dnFixYwKlTp7CwsKBv374cOXIEyGsBHD9+nAcPHuDk5MT48ePZuHEj2dnZnD17lpycHPr168fOnTvJzs6mVatW1K9fX2P/dnZ2jBo1CoC5c+fSunVrVq5cSVpaGp06daJt27YA/PHHH/z111/UrVuXtm3b8vvvv9OnTx91Ob179+bbb7/l7bffJjw8nOzsbG7cuEFKSgpubm5YWFiwa9cuQkJCyMnJYeDAgfz888+0a9eOzZs3M2jQIE6dOqUR28qVK/nggw/o1q0bt2/fpnXr1rz55ptMnz4dLy8vdu3axdGjR9m0aRMAO3fuxMvLi82bN5Obm4u7uztnz54t9LqLjEyUN24Xed3SP/0WFArIz4UtBCgUpH+6DD1H+yK31XdpisLUpMjrXt2vuS6Uq0Eu33OLWT9f1fjstQAH1k5uQ+yDDN5efqHANv4uVnT3aUD79w5z/OpjjWU/TfQjNMhR47OTJ0/i6+urNsd8AgICuH79Oi1atCg0tg0bNjBw4ECGDx9OamoqjRs3ZsKECUDhJ3TJkiUsXbqU06dPa5Tz448/ApCUlETHjh354osvUKlUfPvtt+zYsQNbW1vWrFnDvHnz2LFjB3379iUwMJCQkBD1F+Kvv/5i9uzZnDhxAltbW8aNG8esWbOYP38+CQkJdOzYkQULFrBgwQLmzp3Lli1bCj2mh5lKVl9NLHRZUeyNTSvResOaW6Gnp4eJiYnWdTp37oyVlRVLlizh8uXLXLlyhdTUVPbv30+fPn2wsrIC4LfffgPghx9+oF+/fujp6dGgQQPq16/Po0eP2LNnD+fOnePAgQMApKWlERkZiZubGwqFQr2/33//nffffx+A+/fvc//+ffbs2UNaWpq6nys5OZnIyEgAOnTogKWlJQCtW7fm0aNHGvEHBgYycuRIlEolZ86cYfjw4Rw8eJCEhAT1l2rv3r1s2rSJa9euYWVlRbt27QAYMGAAo0ePJikpSb0PgC+++IJdu3bx6aefcv78eVJTUwE4ePAg69evB6Bjx444OzsDMGjQIP744w++/vprLl26REJCgnqbp1HeuE3yiyO0Xg+tCIHqVkyx21rs/gEDj+ZFXvfqfs11oVwN8o2ezej7vOYvlPU/NRUHW1POLAjkjyuPNIxyTmhLFAoFq8f7FlqDfBqhZYaI9PR0IK/vpDAmT57Mvn37mD9/Pn/99RdZWVmkpeUZha4nVKlU8uqrrzJ06FB1TWrr1q3s2LGDa9eucfDgQQwMtJ/aQ4cO0adPH2xtbQEYNWoUw4cPVy/v1asXkNfvWVSfpY2JPsOaWxUZ6920nEINsZtDnWJrkTYm+vj7+7N48WKEEBqinTFjBm3atEGpVDJ9+nQmTZrEiBEj1LVqAwMDjfXj4uLUXzhDw3/3m18zVyqVfP7557zyyitAXu3c1NSUBw8ecOnSJbUJ9ejRQ33O88tXKpWsXbtWXeOKj4/H0tKSDRs2aHzJ8/f1JMbGxvj5+bFu3TqcnZ3p0qULa9asISYmhh9++IGUlBSEEFhaWnL79m2NY4I8Pebm5mp8NmDAAGxsbOjTpw+vvvoqGzduLHT/+Rr55ptv2LJlC2PGjKFr165cvHhRq871XZpisfuHwi/YP6S+NR1V9N1/a5B5O0evmQN1l8wqclt9l6YARV53FxcX5s+fX22vuS6U600a+3om+D5npfFq1rAOACZG+vg+Z8XYkGb4u1gB/9YeAZo7mBfY9unmNUDbtm05e/as+m7WgwcPUKlU/PHHHzRp0oT69eurT0hOTo56u0mTJrF06VKaNWvGRx99hK2trXo9XU/o5MmTqVevHlOmTAEgNTUVf39/7ty5Q0BAAOPHjy+yDKVSqSEkIYRGrPnxFBeLoZ6ChmYGWl92pvpEPswsdNvIh5nYmeoXub2hnoKOHTtib2/PRx99pDaCQ4cOsWzZMjw8PNi/fz///e9/GTZsGNbW1hw8eBClUknnzp3ZtWsXKSkpqFQqhg0bxtGjR7UeS3BwMN999x05OTmkp6fTpUsX9u7dS5MmTRg+fDivv/46Dx8+BPJ+BLdt26Zu/gUHB7NkyRKEECQkJODr68vly5e17utpevfuzZw5cwgKCqJjx44cPnyYxMREnnvuOfbu3UvXrl0BaN68OQ8fPuT48eMAbNq0CQcHB2xsbDTKCw8PZ9asWfTr14/ff/8dyLvmXbt2Zc2aNQCcOnWKGzduqNd/4403GDx4MFlZWURERKBUFt51ojA1wcCjeZEvs6lvqpvVeRvlNbfNpr5Z7LYK0zztFXXdN2/eXO2veUl55uMgFQoFc4e409KhLnOHuBf4RS6Ojh070qpVKyZMmEB2djZbt27F39+fCRMmMGfOHGxsbNR9hE/e2Q4PD2fKlCn079+f69evExcXp1WE+ejr6xeoHaxcuZJjx46xcuVK9WfXrl1DX1+fqVOnEhQUxLZt29RlGxgYFCgjMDCQX3/9lQcPHgB5d7oDAgJ0Og8lQSkgOafwGnVKjgplCX5YFQoF27dvJyYmBg8PDzw9Pfnoo4/Yvn07Tk5OjBo1ivXr19OiRQv69+9Phw4diIqKwsfHh/Hjx9O+fXs8PDzw8/Ojb9++WvczZswYWrRogbe3Nz4+PvTr149+/foBsHDhQrp06UL37t3x8vLC2dmZjRs3qvv+ZsyYQU5ODh4eHnTq1Ilp06bpNOogJCSEGzduEBQUhKmpKc2aNVPXWHbv3k1ISAiQV9vcuHEj48ePp3Xr1ixcuFBdO3ySmTNn4u/vT8uWLTl48CDNmjUjKiqKWbNmER0dTatWrfjss8/UTewJEyYwffp03N3dGT9+vPoclhajkEDqfvcJ+i2fA2Mj9Fs+R90VczF6seQaK+q6f/LJJ9X+mpeYUt/eqUTS09PF5MmThaurq3B3dxdt2rQRwcHBIiwsTJw+fVr4+fkJDw8PMX78eGFvby+EEGL9+vXCwcFBtGzZUvTo0UP4+/uL//3vf2LVqlVi6NCh6rKfvOs8YMAA0bJlS5Gamqq+o21oaCiaN28ufHx8hJeXl/Dy8hL3798Xr776qnB0dBTNmzcX77zzjnBwcBAqlUps2rRJODk5iZ9//lmj7BUrVojWrVuL5s2bi1dffVUkJiYKITTvnB84cEAEBASU6VwlZeWKe2k5BV5JWbllKlciqQ0ohKg5077+73//o1OnTpiamlZ2KBKJpAZQowxSIpFIyhP5LLZEIpFoQRqkRCKRaEEapEQikWhBGqREIpFoQRqkRCKRaKFcHzV8VqhUKuLi4jA3N9d5oLmk5iCEICUlhUaNGhVIqqANqR2JLrqplgYZFxeHo6Nj8StKagUxMTE4ODiUaF2pHUk+JdFNtTRIc3NzIO8ALSwsKjkaSUUS+yCdB4Uk+a1vaYy5YQ6Ojo5qPZQEqZ2aT1GaaWxjSnJycol1U+EGmZKSQvv27dmxYwdOTk4ayyIiIggLCyM5OZlOnTqxbNkyjawf2shvGllYWFSIyLN3HSRjwQ8oo2LQd3bEdOIIjEICy30/0cnZ7I1No5tDHZwsCibmqC77qCiycpQEzzzG34lZBZY1tDLmwoK8tGO6NJXz1xWvT8Hk3TEVcl2rGmXRQHXTT3Gaif6+O/mOURLdVOhNmhMnTtCpUyeuXr1a6PLQ0FC++eYbrl27BsCyZcsqMpwSkb3rIKmjP0R5JQqyslFeiSJ19Ic6p6wvDiEEB+PSeJil5GBcWplSMlXmPioSIwM9mtiaoveUjvUU4GhripFB6eWrvBZdIde1qlEWDVRH/ZS3Ziq0Brls2TIWLVrE66+/XmDZ7du3SU9Pp0OHDkDexD7Tpk3j7bffLrBuVlYWWVn//iIkJydXWMwZC34oNBtzxteryrW2cSYhQyPL95KLjzB8+qqWkRyVIDVHqPdxKyUH52pQC4C8L+dvp+7Tqom51iz0ZbrJIgTolf91rQqk56hIyMzlQaaSm0nZpdZZddNPRpYSU2N93nvFlQHzNLO8l1YzFWqQq1at0rosLi6ORo0aqd/b29tz7969Qtf99NNPmTWr6ESf5YUyKkYz0SiAEChv3ilz2bkqwZXELM7EZ3AvQzPVmhDgamFUbndWhRBcfPzvj4oCOByXRjNzwyp19zYxNZvI28lciE4m8nYyKRm5rJvcBoVCQdiiCLJylNQ10SctS4kQoK8Hvs55eURTUlLKtvNyuq6VRZZSxYNMJQkZyjxD/Odvem6efvWgQE2qpDqr6vp5mJzNgcgEIm4lcS4q7+VsZ8bReZ3p93xDzE0NSM3MLaAZXam0mzQqlapA0lhtt9ynTp3KpEmT1O/zO1krAn1nx7zm9VPZmPWfa1LqMlNylJx7kEnEg0zScwV2pvoF1knLFThZGJXbL3RUcjYnE/5Nliuo3FpAdo6KK7EpRN5Opp65ES/62XH2ZiJ+Ew8CYGigoEVjc3ycLdVZrC8uCcbG3Ij/nYun58w/AVCqyqH2mE8Zr+uzIn/uoQeZuSRk/Ps3P9enArA21qe+qT4+tibUNzGgvqk+iVlKNkdp/oiUVGdVRT85uSouxaQQEZXEuahE2jWvx6udHTh94zED5p2iobUxPs5WDO/ShHbNrQEwNNBn8/v+5aKZSjNIBwcHjRrj/fv3NWqUT2JsbIyxsfEzict04ghSR3/4bzP7n7+mE4ufB+TJDu2m5obEpuVyNiGDq4nZGOgpaF3PGF9bY367Xfh8I+X1Cy2E4HBc4fPOVHQtQAhB7IMM6pgYUM/ciF+O3WXWz1e5EptC7j8ZekMDHXjRz44WDnVZP7kNHk4WuDWqi5Gh5g+krUXeNe/u0wB/FytO3UjUyEJfJnS4ruVBSW52KIXgcZZSXRPMM0Mlj7OU5P9cWxjpUd9EH3drY2xN9alvYoCNiT4GT1UVhRDsiC68hl2cBipLP6kZuVyITsKtcV1sLYz57JdrzFh/hezcvB8CF/s6NLPLm6Ggcytb7q3pSUPrwufNKS/NVJpBNm3aFBMTE44cOUKnTp1YvXo1L774YmWFoyY/G3PG16tQ3ryD/nNN8u5iF5ON+ckO7d0xqRjpQUKmCmtjPYIb18HDxhhjfT1yVaLYLN8GZdReSTKJl3UfT7L1jzjCLyQQGZ3MhdtJJKXlsmSMJ2+FOGNrYUTHlvV480UnPJpa0LqpBdZ18wzCzNiAQQHFj1/Mz0L/zncXSpWFvjD0mzej7rtjdMqyXVqevtkxpK4ByTniiWaxkoSMXB5lKdVZ3usYKLA1McDZwpD6JqbYmupja6KPsX7JbjKURQPPUj8rfo9m/4UEzkUlcS0uFSFg/eQ2DApwoH2LenwxohU+zlZ4OVlgbvbvCBdTY31MjQu2xPIpL808k3yQTk5OHDx4ECcnJ0JCQpg9ezZt2rTh/PnzhIWFkZKSgq+vL6tWrSpRTTE5ORlLS0uSkpKqzFi264lZbLn17y+2vZk+nezrFPprm5ytVPcTPYmZgQILI+0XXRfKcx9CCC7FpBD5Tz9hXp9hEoc/7UST+maMXHiW41cf4+lkgUdTCzybWdLW1ZoGVhVb6y+NDipDO1HJ2Wy6+e+NRX0FaiM01ldQ30Qf23+axbYmebVCM8OyDzApiwbKSz9CCKL/Tv+nnzCRc1FJnI9O5uLiYCzMDHnty9PcScjAx9lS/XJ3tCjQmihPdNHAM6lBRkdHq//ftWuX+n8vL68CcwpXR4QQHLufrn6vIK91rq0pYmGkT0V34yQlZZFQyGDZBpbGWNgWnnFdCMG9R5nqmyaPU3OYO8QdgM5Tj/AoJYdG9UzwdLJgYIfG6P/TrFv5tk+V6LiviuQ3VxWgbiabGSjo6ViX+qYGmBvqVdi5K4vOSqOfnNy8fuZzUUmkZOQytpczObmC5m/tIydXYGdljI+zJa8HOpLzj/mum9ymdAE+I6rlkzRVjVspOeqhFFD5N0SycpT4Tz5U5GDZnFzBX7eT0ddX4O9qzcU7yWoTBKhjoo/fc1bqGybhczrQpL5ZoTNNSnPUztPaAEjJyTun5dVaKG9Kop9cpSA1Ixc7axMu3Epi5KJzRN5OJuufpnkbFyvG9nLGyFCP8DkdcLGvi3097fOrV1WkQZaRyrwhoo38wbIJSVmoNG/Gk5mjouVb+7j1dwYAfdo2ZPu0djSxNWVCn+fwdLLEw8kCpwZm6D3R8e/tbPVMj6EmUBW1URK06gfIzlXh9c5+rsWl8XqgI2sm+lHf0pjWTS0IDXTEx9kSr2aWWD4x53qnVrbP/iDKCWmQZeRZ3xApCQqFgjmhLdXDHPIRAprZmRHkYas2wpYOec+jmpsZ8tGrLZ5toDWcqqiNkqBVP0BDa2OCPOrz7suWvNCiHgD29UxYNd63EiKteKRBlhEDPQXDmltp7dB+evjFs6K7TwNaONTlSmzekKL8wbInvgyokrWWmkhV1UZJ6O7TAF9nS85FJSHI04+PsxUna5l+pEGWA8/ipktpMND/V8jlOsBaUmKqqjaKQ6FQ0NjGhLNRSUCefj6uhfqRGcVrKHsjEvjrdgqu9nkDa8ttgLWkVnD00kN2nPobx3/uWNdW/UiDrKEcvfSQDi3rsWSMJy0d6pbbAGtJzSczW0nYonO0a27NinHetVo/soldQ5n9Wks+GOCGiZE+l5baVXY4kmrEn1cecfdRJluntsW9iUWt1o+sQdYwlErBtj/jUKkEJlV0nJ2kahPkWZ+Y77vj3qRqPKVWmUiDrGGsPxzDfz49yflbSZUdiqSakatUsfi3KLJylFjVrYZ3lioAaZA1iOwcFTPWX+Hldvb4PGdV2eFIqhlf/XqT8Ssv8NftMubZrEFIg6xBfL/3NtHx6cwJbVnZoUiqGdfupjJjw2Um9nXBz8WqssOpMkiDrCGkZ+UyZ9NVQgMdaSX7jiQ6oFIJRi0+R6N6Jsx+TT5N9STyLnYNwVBfjxmvNqebd+0bqyYpG/87F8/hiw8Jn9MBM2NpCU+iUw0yKiqqouKQlBFDAz3e6NkM54Z1KjsUSTWjp58dZxYEEuxVv7JDqXLoZJAvvfQSgYGBrFmzhvT09OI3kDwTPt54lXHLzld2GJJqhhCCw389QAiBr7ypVyg6GeSFCxf46quvOHPmDB4eHoSFhXH06NGKik1SAh4kZzFv6/Ui089LJIWx8chdAj44yp9XHlV2KFUWnTscfH19cXNzw8fHh5kzZ7J//37q1KnDkiVL6Ny5c0XEKCmCz365jgJ4/xXXyg5FUo14kJzF299dYECHRrRvaVPZ4VRZdKpB7tmzh8GDB+Pm5saJEyfYtGkTUVFRbNmyhcGDB1dUjBItxD7IYPHOKCa/5KKeAVAiKQkTVkSiVAkWjfas7FCqNDrVIOfNm8fIkSP5/vvvMTX9d14KNzc3Jk+eXO7BSYpm/4UErOoYMrHfc5UdiqQasS8innWHYlk93hc7LdOmSvLQqQa5detW4uLiMDU15c6dO0yZMoXU1LyErBMnTqyQACXaGRLchOvLumLxxHSYEklxdG5ly+rxvgwJdqzsUKo8OhlkaGgoubm5ANSrVw8rKyuGDBlSIYFJimb/+QRyclUacwVLJMVx/3EmRoZ6DO3SpFamL9MVnZrYsbGxfPDBBwDUrVuXadOm4ePjUyGBSTSJSUhXT8N5414a//38FDMGNSesmxMOWqbhlNRuntQMwNmbibz57Xm2vN+Wvu3sKzGy6oNOBmlgYEBkZCQeHh4AXL58GSMjmfWjotE2DeesDVdZvjua6O+7Y2woh/lI/qWoqVtHL42gh18DqZkSoJNBLliwgJ49e2Jvn/fr8+DBA9atW1chgUn+Rds0nHoKcLQ1xchAPlIv0aSoqX+bSM2UGJ0MsnPnzkRHRxMZGYmBgQHNmzfH2FgOL6lotE3DqRJyIi5J4RQ19a/UTMnRySCvXr3K0qVLSU1NRQiBUqkkKiqKI0eOVFR8kn/o7tOANi5WnL2ZiEr8O41rbZxISVIyuvs0wN/FirNRiShVUjOlQee72DY2Npw7dw5vb29iYmLU/ZGSikWhUPBxaEt1c0lO4yopjvxapFKV915qRnd0Msjs7GymT59Ojx498PX1ZefOnRw6dKiiYpM8RX6NAGrvNJwS3ZCaKRs6GaSZmRlZWVm4ublx7tw5TE1NycjIqKjYJE+hUCiYO8S9Vk/DKdENqZmyoVMf5GuvvUavXr1Yu3YtL7zwAjt37sTFxaWiYpMUQlfvBlxa2rWyw5BUI6RmSo9OBtm2bVuGDh2Kubk5hw8f5vTp03Tv3r2iYpNIJJJKRSeDHDZsGJcuXQLA0dERR0f5LKdEIqm56GSQLVq0YPr06bRv3x4zMzP15zIPpEQiqYnoZJCPHz/myJEjGuMeFQoF+/fvL/fAJBKJpLLRySAPHDigU+Hr16/n448/Jicnh/HjxzNu3DiN5cuXL2fWrFk0aJA39KBXr1588sknOu1DIpFIKgqdDDIoKKjQYQKF1SDv3r3L1KlTOXv2LCYmJrRv356AgACNgeUnT55kyZIlvPzyy6UIXSKRSCoWnQxy5syZ6v9zcnLYtm0btra2ha67b98+unTpgo1N3nwX/fv355dfftEwyFOnThEXF8eMGTPw9vZm4cKFWFlZFSgrKyuLrKx/s5IkJyfrErZEIpGUCp0GigcEBKhfXbt2ZcmSJezevbvQdePi4mjUqJH6vb29Pffu3VO/V6lUODo6MmPGDM6fP4+DgwPvvPNOoWV9+umnWFpaql/y7rlEInkW6FSDvHPnjvp/IQQXLlzg0aPCp4xUqVQazXEhBHp6//qxnp4eO3fuVL9/7733cHZ2LrSsqVOnMmnSJPX75ORkaZISiaTC0ckgAwIC1P8rFApsbW1ZtGhRoes6ODho3O2+f/++Ro0yISGBn3/+mbfffhsApVKJgUHh4RgbG8u0ahXMjz/+yP3798u1TENDQ/773/9qXHdJzeKXX34hKiqqXMvU09PjlVdeoVmzZuVabmnQySBv3bpFenq6+pns1NRUdR/j03Tt2pUZM2YQHx9PnTp12Lx5MytXrlQvNzc3Z/bs2bRv3x4/Pz8WLlwob9ZUIllZWeX6XL2hoSEDBw6U5ljDyc7OLlfd6OnpMWDAgCphjqCjQa5du5Z58+YRGRlJTEwMXbp0YcGCBfznP/8psG7jxo2ZO3cuQUFB5OTkEBYWRtu2bQkJCWH27Nm0adOGjRs3EhYWRkZGBi1atGDNmjXldmCS0lOvXj2d1lcqlSQlJanfGxoaMnjwYJycnMo5MklVxtraWqdkGEIIHj9+rH6fb44tWrSoiPBKhU4G+fnnn6vTm7m4uHD27Fm6dOlSqEECDB48mMGDB2t8tmvXLvX/wcHBnDt3TteYJRWIQqFQd3uUhNzcXDZt2qQ2SGmOtZdRo0ZhalqyCeRUKhX/93//pzbIqmiOUIp8kE/WLmxsbBBCFLGFpKYTGRnJ9evX1e/9/PykOUqK5caNG1y4cEH9vnXr1lXOHEFHgwwODmbQoEH89ttv7Ny5k9dff50OHTpUVGySaoC3tzcvvPCC+v3x48c5e/ZsJUYkqQ64ubnRpUsX9fsLFy5w9OjRSoyocHRqYn/zzTcsXbqU7777DgMDA4KCghgzZkxFxSap4ly/fh19fX26desGwJ9/5k0QtWPHDgB8fX0rLTZJ1SVfNx07dgQgPDxc42/+51UBnQwyLS2NrKwstm/fzp07d1i4cCFZWVkYGhpWVHySKsq1a9fYunUrCoWC/v37S5OUlIindVPVTVLnjOL5Tep69ephZWXFkCFD2Lp1a4UEJ6maXL9+nV27dvHaa69hbGzM1q1bCQ4OliYpKZLCdKNUKqu0SerUBxkbG8sHH3wAQN26dZk2bRq3bt2qkMAkVZOrV6+yfft2cnNzadSoEQ0aNKB3794cOnSIpKQkunXrptEnuWPHDtknKSlSN4mJiXTs2FGjTzI8PLxK9EnqZJAGBgZERkaq31+6dAkjI6NyD0pSNbl27Rq///47vXv3pkePHqxatYqUlBQgb+C/oaEhCoVCmqREg5LoBqiSJqlTE3vBggX07NkTe3t7FAoFCQkJ/PTTTxUVm6QKERUVxebNmxk4cCCurq4ApKSksHjxYhwdHbG3t9cY8iWb2xLQTTdCiCrX3NbJIDt37kx0dDR//vknERERrF69mn79+mlNWCGpOVhYWGBiYqKRcMTZ2Zlbt27Rv39/MjMz1a0JhUKBEEKapKRUuqlKJqmTQUZGRrJs2TLWrl1LZmYmn332GaNGjaqo2CRVCFtbW4YMGcKvv/5KVlYWDg4OxMXFIYRg+/bt6Ovrk5OTg5OTE88//7z6kTNpkrWb0uqmqphkifogf/rpJzp06ED37t3R09Nj9+7dNGrUiIkTJ1K3bt2KjlHyjMnNzSU8PFwjSTFA/fr16devH8eOHWP37t1cunSJmzdvEh0djYmJCS+99BIXL17k/PnzGtvJPsnagUql4sCBA6SlpWl8Xhrd5NckK7tPskQ1yGHDhjFgwABWrlxJy5YtAXR6KF1SfRBCsGnTJq5fv87t27fVQzLyadCgAa+++ipKpZJLly6hUqkIDQ1l06ZNnD9/nuDgYHWXS1ZWFrGxsdjY2MiaZC1gx44dXL16lStXrjBkyBDq1KmjXlZa3VR2TbJENcgrV67QrFkzunXrhre3N/PmzSM3N7eiY5NUEvnPVsfExLBu3boCNUlzc3OsrKyws7PD0tISPT09+vfvz82bN1mzZg0KhYJr166xbds2oqKiiI+Pl3e3awFXr14FID4+nh9//LFATbI0uoHKvbtdIoN0dXXl008/5c6dO3z88cecPHmS+Ph4evTowfbt2ys6Rkklos0kIe9hgb///ptz586RkZFB7969GThwIK1atSI2NparV69iYGCAm5sbKSkpJCcnS5OsJWgzSdBdN0lJSZVmkjqNg9TT06N3795s2bKF2NhYevTowUcffVRRsUkqCUNDQ0JCQjAxMQG0m6S1tTX9+vXjr7/+Yt26dcTExNCkSRNOnDhBTk4OL7/8MiYmJuzfv5/jx49z/vx59d1taZI1Dz09PXr27Im5uTmg3SRLoxuVSlUpJqmTQT6Jra0tkyZNKtAhL6ne5Odz9Pf3Z8iQIcWapJ2dHYMHD2b06NG4u7tz9uxZkpKSaNq0KZ6enlhbW/Pnn38SHx9P586d0dPTk83tGkh+Psfnn3+eoUOHFmuSpdENPPvmdqkNUlLzeDrZrb29fYlMUl9fHz09PRISEoiJicHDw4MWLVoQHR1NdHQ03t7eNGjQACFEgcHk0iSrP08nu7WxsSmRSZZGN8/67rY0SAkARkZGhWYCL6lJQp7BpqWlYWpqyp07d7hw4QIGBgb06tWLNm3akJiYSGxsLIDGOElpktUXbZnAS2qSoLtunqVJKkQ1TAmenJyMpaUlSUlJWFhYVHY4NYLExESsrKy0Lr937x4//vgjmZmZADg6OhYYAgSQnp6OEIIDBw5gYWFBx44diYyM5MKFCzRs2JC///6bZs2aaSRaFkKwd+9e9RAggD59+hQ7BKg0OpDaKV+K083Dhw9Zs2aN+tnrBg0aFBgCBKXTDcDRo0fVQ38AunTpUuwQIF00IGuQEoAiRQ4lr0mamZmhp6dHdHQ0DRs2JC4ujsuXL6ubSaGhody4cUNjjnXZJ1l9KU43Ja1JlkY3UPF9kjXeIP/8808CAgKoU6cO1tbWBAYGcuzYMQACAwNRKBRax3QKIfjmm2/w8PDAxMSEevXq0a9fP425NIrj+++/x9XVlTp16tC2bVv1vqsjJTVJU1NTQkNDsbOzIy4uDmtrawYMGEB8fDzh4eFYWFhoPJubT1UyycrWTT5r165FoVCwevXqQpffuHEDhUKh8fr444913k9FUlKTLI1uKrq5XaMNMjExkZ49e3L58mXGjBnDkCFDOHPmDCEhIfz999/Fbv/hhx8yYcIE0tPTGTt2LC+99BJ79uzhhRde4MyZM8Vuf+TIEUaNGoW1tTXjxo3j2rVr9OnTh+Tk5PI4vEqhpCZpZWWFpaUlKSkpGBgYYGpqyquvvsqjR49ITU3FzMyM27dvEx0dDWj2STo6OqrL2bFjh3rA8LOisnWTT3x8PBMmTChynfxRJGPGjGHOnDnMmTOHwMDAEu/jWVFSkyyNbvJN8sl+0PDwcPU6ZUGnZBXVjZs3b5KcnMzYsWP58ssvAWjbti0bNmwgJiamyG1v3LjBvHnzaNq0KREREeoL279/f3r16sXkyZM5ePAgTk5O3L59u8D2q1atIjc3F3d3d1atWkWrVq3Izc3lq6++4vLly7Rs2ZLRo0ezd+9eMjMz8fPzY/ny5epHOasy+SaZ3yeZb5KF9Ul6eXmxfv16DA0NUalU9OvXj5iYGNLS0ti5cydZWVl07twZPz8/FAoFhw4d0rg23bp1o0GDBs/0+CpbN8OGDQPgrbfeIjU1tcj95Rvke++9h6Wlpcaso1u3bmXatGlERUVhY2PDmDFjKnXccr5J5vdJ5ptkYX2Suurm9OnTXLlyRb19hw4daNq0aZljrtEG2apVK5ycnFiyZAlHjhwhJCSEnj17smPHjmKfJQ8PD0elUmn86gGEhITQpEkTjh49SkZGBlOmTCExMbHA9r6+vnh6ehIWFgbkNQVOnDiBvr4+rq6uzJ8/n40bN/LGG29Qt25dFi1axMiRI/njjz/K9RxUFCU1SVtbWwYNGqQe7JuSkoKRkRF//vknDg4OdOrUid9//52mTZty8eJFDh48qN62W7dutG/f/pkfW2XrBmDLli1s3bqVmTNnMmPGDK37yzdId3d3MjMz6dmzJxs2bFCPSnB2dua9994jPDyc6dOn8/zzz9O9e/dSnJXyoaQmqYtuoqOj2blzp3rbDh060KVLl3LJF1GjDdLExIR9+/YxdepUdu7cyWeffcZnn31G27Zt+f3334vc9sGDB0CeETyNvb09d+7c4dGjR/Tp04ecnJwC69jZ2an/F0Lw1ltvcezYMcaPH0+9evXUOfAsLS3p3bs3Y8aMwcHBoSyH+8wpqUnWr1+frl27AnD79m1OnTpFvXr11J+9/PLLHD9+vEqYI1S+bh49esTYsWN544036Ny5c5H7E0Lg4eHB2LFjOXv2LN999x3Tp09n/vz56OvrY2hoiIuLC4MHD8bc3JzGjRvrcCYqhpKaZEl0ExkZWWHmCDW8D1IIgaWlJWvXruXhw4fs37+fvn37cvLkSRYtWlTktvlNlbt37xZYdvfuXfT09LC2tiYgIABXV9cCry1btgB5KaDCwsJYtmwZ3bp1Y968eQBMmTKF0aNHs3z5cnVTYeHCheV8BioeXcZJ5ubmcvr0aczMzNQiV6lUVcocofJ1M2HCBDIzMxk1apS6nPj4+EITU2/fvp0LFy7wxhtvsGzZMqytrdm/f796UiwDAwOGDh1Ky5Yt+e9//8vNmzfL4QyVHV3GSWrTTUWbI9Rwg/z666+pX78+K1aswMTEhKCgIPWkY/kDT7URHBysvnuYlJSk/nzbtm3ExsbSoUMHzMzM+Pbbb9m8eXOBV1BQEABvv/02P/zwA/369WPHjh3qmtXVq1fp3Lkzf//9N8ePH8fT05P333+/2D6uqkhJTdLAwICePXsSEhIC5BnRkSNHqpQ5QuXr5vDhwyQlJeHn50doaCgA77//foEf0OzsbN59912++eYbIC9NWFZWFnXq1CEpKYnc3FyWL1/OvXv3WL58OceOHWPu3LnlearKRElNsjDdnD17tsLNEWp4E7t///7MmjWLKVOmcOHCBaytrdm4cSMAvXr1UqdnGjt2rMaJ7dKlCwMGDGDs2LEsXrwYLy8vXnnlFR4+fMj69esxMTFh/vz5ALz44ota9799+3aWLl2KkZERnp6e6m1CQ0P54YcfWLRoEb/88gvu7u5ERUWph5RUR0ra3M5vQgkhOHz4cJUzR6h83Xz77bdqk7h48SIzZ85k7NixDBw4kNu3b/PTTz/RqVMnAgICOHbsGCdPnuTatWtcvXqV9PR0RowYQWpqKv3798fS0pIRI0aoU9g9OUKgKlDS5vaTujlz5swzMcf8HVY7kpKSBCCSkpKKXffEiROiW7duol69esLY2Fi0bt1afP/990IIIQICAgRQ4DV+/HghhBAqlUosWrRItG7dWhgZGQkLCwsREhIizpw5U6I4e/fuXWj5e/fuFRkZGeLNN98UdnZ2wtTUVPj5+Ynw8PBSn5OqQlxcnPjss8/EzJkzxcyZM8X3338vMjMzC6x38OBB9TozZ84Ux44d03lfuuhA120qUzdPcuDAAQGIVatWabz/8MMPhRBC3LlzR/Tu3VuYm5sLOzs7MWvWLPW2+/btE23atBGmpqbCzs5OvPnmmyIjI0PnGJ4FDx48EF9++aVaD0uXLhWpqakF1jt16pSGbvbu3StUKpVO+9JFN/JRQ0m5U9xjiYcOHSqXmqN81LBmUdxjiadPny6XmqN81FBSqRTVJ1le5iipeRTVJ1le5qgrsgYpqTCerknmX7N8ymqOsgZZM3m6JmlhYaHx9FlZzVHWICVVgqdrkuVpjpKay9M1yfI0R12RBimpUJ42SZDmKCmep00Snr05gjRIyTMg3yRNTU2lOUpKzJMmWRnmCBVskOvXr8fd3R1XV1cWL15cYHlERARt2rTBzc2NkSNHFvrolaRmYG9vz9ixY6U5SnQiP8lGZZgjVKBB3r17l6lTp3LkyBEiIiJYsWIFkZGRGuuEhobyzTffcO3aNQCWLVtWUeFIqgBPZ2yRSEqCmZlZpZgjVOCTNPv27aNLly7Y2NgAeU8n/PLLL3h4eAB5D5+np6erU6gPGzaMadOm8fbbbxcoK/8RqnzyO/urc15FSdnJv/66DMTIX1dqp/aii24qzCDj4uJo1KiR+r29vT0nT54scvm9e/cKLevTTz9l1qxZBT6vao9NSSqHlJQULC0tS7Tuw4cPAakdScl0U2EGqVKpNKrFQgiNdOnFLX+SqVOnMmnSJPX7xMREmjZtyp07d0r8xagpJCcn4+joSExMTK0ax1fYcQshSElJ0fihLY78bDu1UTuloSbqTRfdVJhBOjg4cOTIEfX7+/fvawTk4OCgUWN8evmTGBsbF8hUDXkDj2vKRdMVCwuLWnnsTx+3riaX/yNcm7VTGmqa3kqqmwq7SdO1a1f27dtHfHw8aWlpbN68mZ49e6qXN23aFBMTE7WJrl69usgMJxKJRPKsqTCDbNy4MXPnziUoKAgfHx9CQ0Np27YtISEhnD59GoB169YxadIkWrRoQUZGBu+8805FhSORSCQ6U6H5IAcPHszgwYM1Ptu1a5f6fy8vL06dOqVzucbGxsyYMaPQZndNp7Yee3kdd209f6Wltp+vapmsQiKRSJ4F8lFDiUQi0YI0SIlEItGCNEiJRCLRQrU0yOKSYNQkBg0ahJubG97e3nh7e7Nt2zb27duHp6cnrq6ufPjhhzo9alfVSUlJwcPDg+joaACtx1qaRCe1STdlobZprkh0mu2mChAbGyuaNGkiHjx4IFJTU4Wnp6e4cOFCZYdVYbi4uIiHDx+q36enpwsHBwdx48YNkZOTI7p37y62b99eiRGWH8ePHxdeXl7C0NBQ3Lp1q8hjbdWqlTh69KgQQogRI0aIhQsXFll2bdNNWahNmiuOaleDfDIJRp06ddRJMGoijx49IiEhgUGDBuHp6cmsWbM4efIkrq6uPPfccxgYGBAaGlpjjn/ZsmUsWrRI/USVtmMtLNFJceegNummLNQ2zRVHtZsXu7gkGDWJ+/fv06VLF5YsWYKFhQV9+/bFwMCgxEk+qhurVq3SeK8toYkuiU6KKqum6qYs1DbNFUe1q0HqkuSiuuPu7s6WLVto2LAhZmZmjBs3jmnTptWa49d2rUujgdqkm7JQ2zX3NNXuKHVJclHdOX36NNu3b1e/VyqVBAYG1prj13atS6OB2qSbslDbNVeAyuwALQ2xsbGiadOm4u+//xapqanCw8NDnDhxorLDqhCOHz8unJycRGJiosjOzhZdu3YV69evF40bNxZXr14Vubm5onv37mLTpk2VHWq50rRpU3Hr1i2RkZGh9VhbtWolDh8+LITIu0nz+eefF1lmbdJNWaitmtNGtTNIIYRYt26dcHd3F66urmLevHmVHU6FsmDBAtGiRQvh4uIi3n//fSGEEPv27ROenp7C1dVVTJgwQahUqkqOsnzJN0ghtB9rRESEaNOmjWjevLkYNGiQyMzMLLbc2qSbslAbNacN+Sy2RCKRaKHa9UFKJBLJs0IapEQikWhBGqREIpFoQRrkE3Tq1Im1a9dqfJabm4udnR3Hjh0jJCSkyO1nzpzJzJkzi1xnxowZ6mkmwsLC1NnVy8KwYcNo0qSJ+tlZV1dX2rVrx5UrV4rc7rfffuOrr77SaV9KpZL//Oc/pKSkcPToUdzc3PDy8lLPbZ6amkrfvn01tnn99deJi4vT7aCqEVI3xVNddSMN8glGjBjBunXrND7btWsXrVq1okOHDhrZ0EvLoUOHUCqVAKxcuZI2bdqUuUyA2bNnExERQUREBNevX6ddu3ZMnz69yG1Onz6t8/zQy5cvJygoCHNzc7788kvWrl3LtGnTWLZsGQCff/45kydP1tjm/fffZ/z48bodUDVC6qZ4qqtupEE+wcCBAzlx4gTx8fHqz3788UfCwsKIjo7GyckJgPj4ePr27Yunpye+vr7s2bOnQFmLFy+mXbt2eHh44Ofnx+XLl1m1ahWnT58mLCyMiIgIAgMDOXjwIADz5s3D3d0dDw8PJk+ejFKpJDo6Gi8vL4YPH46XlxfPP/88t27dKvY4srOzuXfvHra2tkDel6tjx474+fnh4uLCtm3biIyMZNmyZSxbtoyVK1eSnp5OWFgYfn5+eHl5sXLlygLlCiH4+uuvee211wAwMjIiLS2NlJQUjIyMuHfvHteuXSMgIEBju9atW3Pr1i11baGmIXVTg3VTuaOMqh4jR45UZ4Z59OiRaNiwocjIyBC3bt0STZs2FUIIMXDgQPXA5Js3bwp7e3tx//59MWPGDDFjxgyRlJQkgoKCRHp6uhBCiJkzZ4px48YJIYQICAgQBw4c0Ph/9+7dwt/fX6SlpYmcnBzRt29fsXjxYnHr1i2hUCjEqVOnhBBCvPPOO2LSpEkFYh46dKhwdHQUnp6eonHjxsLZ2Vm8++67Ijk5WQghxCuvvCIuXbokhBDi4MGDonXr1kIIoY5XCCE+/PBDsWDBAiGEEKmpqcLHx0ecP39eYz/nzp0Tvr6+Gu/9/f1FYGCgiI2NFW+88YaIjIws9LxOnDhRfPXVVyW7CNUQqZuaqRtZg3yKkSNHqptLP//8M/3798fExERjnf379zNq1CgAnJ2def755zlx4oR6uYWFBevWrWPDhg38v//3//j1119JTU3Vus/w8HAGDx6MmZkZBgYGjBgxgvDwcAAaNGigbk55e3vz6NGjQsuYPXs258+fZ//+/eTk5NCtWzfMzc0B+Omnn4iMjGT27NnMmzev0Fj27NnD8uXL8fb2pkOHDiQmJhIZGamxzvXr12nSpIn6vbe3NydPnuTAgQMkJycjhMDGxoZXXnmFl19+WeOXv2nTpty4cUPrOajuSN3UTN1Ig3yKF154gZSUFG7evMlPP/3EyJEjC6yT3xeUjxBCI2HrnTt31OWEhIQwbNiwIhOMKpXKAskA8st78kumUCiKTVTq5ubGvHnzeP3113n8+DEAHTp04MyZM7Rp04Zp06YVWoZSqWTt2rXq/qjjx4/Tv39/jXX09PQwMjIqdL8zZ87ko48+4ptvvuGVV17hvffe07jxYGBggL6+fpGxV2ekbmqmbqRBFsLw4cP54osvyMnJwdvbu8Dy4OBgVqxYAUBUVBRHjhzhhRdeUC8/ffo0bm5ujB8/Hn9/f3799Vf1l8PAwIDc3NwC5a1bt4709HRyc3NZtWpVgf4YXRg0aBDNmjVj9uzZPHr0iJs3bzJz5kxefPFFduzYUWgswcHBLFmyBCEECQkJ+Pr6cvnyZY1yXV1dC+3LOnz4MM7Ozjg4OJCdnY2BgQF6enpkZmaq17l9+zYuLi6lPqbqgNRNzdNNtcsH+SwYMmQIjo6OfP3114UuX7hwIaNHj+bHH38EYMWKFRrZTbp37863335Ls2bNMDExISAgQN3s6NWrF2+88YZG7sPevXsTERGBv78/ubm5dO3alXfeeadMQxy++OILgoODeeuttxg5ciQuLi6Ym5sTFBRERkYGqampBAUFERoaio2NDTNmzGDs2LF4eHiQm5vLtGnTCnzJPT09SUxMJDExESsrK/Xnn332GRs2bADyhqAMGDAAlUrFDz/8oF7nwIEDbNq0qdTHUx2Quql5upHPYkt0YunSpWRnZzNhwoQSbxMREcHcuXNrvEFKtFNddSOb2BKdGD16NPv37yclJaXE23z++ed8+eWXFRiVpKpTXXUja5ASiUSiBVmDlEgkEi1Ig5RIJBItSIOUSCQSLUiDlEgkEi1Ig5RIJBItSIOUSCQSLUiDlEgkEi1Ig5RIJBIt/H8fC0jiaHHvfQAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 350x120 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=4\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "\n",
    "def plot(csv, ax, title, xlabel, type,\n",
    "                      need_y_label=False, need_legend=-1):\n",
    "\n",
    "    data = json.load(open(csv))\n",
    "    print(data)\n",
    "    lines = []\n",
    "    lines.append(ax.plot(data[f'quant_{type}'], data['quant_quality'], c=BETTER_BASELINE_COLOR, marker=\"v\",  label=\"Quantization\", ls=\"--\"))\n",
    "    lines.append(ax.plot(data[f'cachegen_no_{type}'], data[f'cachegen_no_quality'], marker=\"^\", c=\"skyblue\", label=\"CacheGen w/o ada\"))\n",
    "    lines.append(ax.plot(data[f'cachegen_{type}'], data[f'cachegen_quality'], marker=\"o\", c=SYS_COLOR, label=\"CacheGen\"))\n",
    "\n",
    "    ax.set_xlim(left=0)\n",
    "    # ax.set_title(title, fontsize=fontsize)\n",
    "    ax.set_ylim(bottom=0, top=1.05)\n",
    "    ax.set_yticks([])\n",
    "    ax.set_ylabel(\"\")\n",
    "    if need_y_label:\n",
    "        ax.set_ylabel(\"Accuracy\",\n",
    "                      fontsize=fontsize, labelpad=1)\n",
    "        ax.set_yticks([0, 0.5, 1], fontsize=fontsize)\n",
    "\n",
    "    if need_legend >= 0:\n",
    "        ax.legend(loc=\"upper right\", frameon=False,\n",
    "                  bbox_to_anchor=[2.15, 1.3], ncol=3, handletextpad=0.2,\n",
    "                  columnspacing=0.5\n",
    "        )\n",
    "\n",
    "    ax.text(0.06, 0.1, title, c='black', transform=ax.transAxes, fontsize=fontsize + 1, weight=\"bold\")\n",
    "    ax.set_xlabel(xlabel, labelpad=1)\n",
    "\n",
    "fig, axes = plt.subplots(1, 2, figsize=(3.5, 1.2))\n",
    "plt.subplots_adjust(wspace=0.1, hspace=0.5)\n",
    "\n",
    "cur_type = \"violation_rate\"\n",
    "plot('slo1.json', axes[0], \"SLO=2s\", \"Violation Rate (%)\", type=cur_type, \n",
    "     need_y_label=True, need_legend=True)\n",
    "plot('slo2.json', axes[1], \"SLO=4.5s\", \"Violation Rate (%)\", type=cur_type)\n",
    "\n",
    "\n",
    "for ax in axes:\n",
    "\tbbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "\tt = ax.text(0.9, 0.1, \"Better\", ha=\"right\", \n",
    "\t\t\t\tva=\"bottom\", rotation=-45, bbox=bbox_props, c='grey',\n",
    "\t\t\t\ttransform=ax.transAxes)\n",
    "fig.savefig(\"fig-adaptation-res.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "napp-dev",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> F/compress-ratio/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 120x100 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=4\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "fig.set_size_inches((1.2, 1))\n",
    "\n",
    "df = pd.read_csv(\"compression.csv\", header=0)\n",
    "df[\"ratio\"] = df[\"ratio\"] * 100\n",
    "df['cdf'] = df.iloc[:, 0].rank(pct=True)\n",
    "df = df.sort_values(\"cdf\")\n",
    "df.plot(x=\"ratio\", y=\"cdf\", color=SYS_COLOR, ax=ax, legend=None)\n",
    "ax.set_xlabel(\"Compression Ratio (%)\")\n",
    "ax.set_xticks([0,50, 100], [0, 50, 100])\n",
    "ax.set_ylabel(\"CDF\", labelpad=1)\n",
    "\n",
    "fig.savefig(\"fig-compress-ratio.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "# Generate 200 random numbers from normal distribution\n",
    "arr = np.random.normal(size=200)\n",
    "scaled_arr = (arr - arr.min()) / (arr.max() - arr.min())\n",
    "np.savetxt(\"compression.csv\", scaled_arr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "napp-dev",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.8"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> F/e2e-70b/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 350x360 with 6 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=4\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "\n",
    "def plot(csv, ax, title, xlabel, type, ylabel,\n",
    "         need_y_label=False, need_legend=-1):\n",
    "\n",
    "     data = json.load(open(csv))\n",
    "     ax.plot(data[f'quant_{type}'], data['quant_quality'], c=BETTER_BASELINE_COLOR, marker=\"v\",  label=\"Quantization\", ls=\"--\")\n",
    "     ax.plot(data[f'cachegen_{type}'], data[f'cachegen_quality'], marker=\"o\", c=SYS_COLOR, label=\"CacheGen\")\n",
    "\n",
    "     if type == \"ttft\":\n",
    "          ax.plot(data[f'text_{type}'], data[f'text_quality'], marker=\"x\", c=\"orange\", label=\"Text\", markersize=6)\n",
    "\n",
    "     ax.set_xlim(left=0)\n",
    "     ylims = {\n",
    "          \"tqa.json\": (0, 105),\n",
    "          \"nqa.json\": (0, 32),\n",
    "          \"wikitext.json\": (0, 10)\n",
    "     }\n",
    "     ax.set_ylim(ylims[csv])\n",
    "     ax.set_ylabel(ylabel)\n",
    "\n",
    "     if not need_y_label:\n",
    "          ax.set_yticks([])\n",
    "          ax.set_ylabel(\"\")\n",
    "\n",
    "\n",
    "     if need_legend >= 0:\n",
    "          ax.legend(loc=\"upper right\", frameon=False,\n",
    "                    bbox_to_anchor=[2.1, 1.35], ncol=3)\n",
    "     if csv == \"wikitext.json\":\n",
    "          ax.text(0.06, 0.1, title, c='black',\n",
    "               transform=ax.transAxes, fontsize=fontsize + 1, weight=\"bold\")\n",
    "     else:\n",
    "          ax.text(0.06, 0.1, title, c='black',\n",
    "               transform=ax.transAxes, fontsize=fontsize + 1, weight=\"bold\")\n",
    "     ax.set_xlabel(xlabel, labelpad=1)\n",
    "     ax.tick_params(axis=\"y\", which=\"major\", pad=0)\n",
    "\n",
    "\n",
    "\n",
    "###########################################################\n",
    "\n",
    "fig, axes = plt.subplots(3, 2, figsize=(3.5, 3.6))\n",
    "plt.subplots_adjust(wspace=0.1, hspace=0.5)\n",
    "\n",
    "cur_type = \"size\"\n",
    "\n",
    "plot('tqa.json', axes[0][1], \"TriviaQA\", \"Size (MB)\",\n",
    "     type=cur_type,\n",
    "     ylabel=\"F1 Score (%)\",\n",
    "     need_y_label=False)\n",
    "plot('wikitext.json', axes[1][1], \"WikiText\", \"Size (MB)\", \n",
    "     ylabel=\"Perplexity\",\n",
    "     type=cur_type,\n",
    "     need_y_label=False)\n",
    "plot('nqa.json', axes[2][1], \"NarrativeQA\", \"Size (MB)\", type=cur_type,\n",
    "     ylabel=\"F1 Score (%)\",\n",
    "     need_y_label=False)\n",
    "\n",
    "cur_type = \"ttft\"\n",
    "\n",
    "plot('tqa.json', axes[0][0], \"TriviaQA\", \"TTFT (s)\", type=cur_type,\n",
    "     ylabel=\"F1 Score (%)\", need_y_label=True,\n",
    "     need_legend=True,\n",
    "     )\n",
    "plot('wikitext.json', axes[1][0], \"WikiText\", \"TTFT (s)\", \n",
    "     type=cur_type,\n",
    "     ylabel=\"Perplexity\",\n",
    "     need_y_label=True\n",
    "     )\n",
    "plot('nqa.json', axes[2][0], \"NarrativeQA\", \"TTFT (s)\", type=cur_type, \n",
    "     ylabel=\"F1 Score (%)\",\n",
    "     need_y_label=True\n",
    "     )\n",
    "\n",
    "for ax in axes[0]:\n",
    "     bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "     t = ax.text(0.9, 0.1, \"Better\", ha=\"right\", \n",
    "               va=\"bottom\", rotation=-45, bbox=bbox_props, \n",
    "               c='grey',\n",
    "               transform=ax.transAxes)\n",
    "\n",
    "for ax in axes[1]:\n",
    "     bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "     t = ax.text(0.9, 0.48, \"Better\", ha=\"right\", \n",
    "               va=\"bottom\", rotation=45, bbox=bbox_props, c='grey',\n",
    "               transform=ax.transAxes)\n",
    "\n",
    "for ax in axes[2]:\n",
    "     bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "     t = ax.text(0.9, 0.1, \"Better\", ha=\"right\", \n",
    "               va=\"bottom\", rotation=-45, bbox=bbox_props, \n",
    "               c='grey',\n",
    "               transform=ax.transAxes)\n",
    "fig.savefig(\"fig-e2e-70b.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "napp-dev",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> F/e2e-longchat/all_baseline.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/5z/bk2ncwv55fj7xzpm8tlfhzpm0000gn/T/ipykernel_73608/2683074352.py:113: UserWarning: This figure was using constrained_layout, but that is incompatible with subplots_adjust and/or tight_layout; disabling constrained_layout.\n",
      "  plt.subplots_adjust(wspace=0.1, hspace=0.6)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 450x95 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=4\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "H2O_COLOR = \"forestgreen\"\n",
    "LLMLINGUA_COLOR = \"violet\"\n",
    "def plot(csv, ax, title, xlabel, type, bottom_title = None,\n",
    "                      need_y_label=False, need_legend=-1):\n",
    "\n",
    "    data = json.load(open(csv))\n",
    "    lines = []\n",
    "    # lines += [ax.plot(data[f'h2o_{type}'], data['h2o_quality'], c=BETTER_BASELINE_COLOR, marker=\"^\",  label=\"H2O\")]\n",
    "    if type == \"ttft\":\n",
    "        lines += [ax.plot(data[f'text_{type}'], data[f'text_quality'], marker=\"x\", c=BETTER_BASELINE_COLOR, label=\"Text\", markersize=6)]\n",
    "    # if title == \"Llama-70B\" or title == \"Llama-7B\":\n",
    "    lines+=[ax.plot(data[f'h2o_quantization_{type}'], data[f'h2o_quantization_quality'], marker=\"^\", c=BETTER_BASELINE_COLOR, label=\"Quantization + H2O\", ls=\"--\")]\n",
    "    lines+=[ax.plot(data[f'h2o_cg_final_{type}'], data[f'h2o_cg_final_quality'], marker=\"^\", c=SYS_COLOR, label=\"CacheGen + H2O\")]\n",
    "    \n",
    "    \n",
    "    \n",
    "    lines+=[ax.plot(data[f'llmlingua_quantization_{type}'], data[f'llmlingua_quantization_quality'], marker=\"*\", c=BETTER_BASELINE_COLOR, label=\"Quantization + LLMlingua\", markersize=5)]\n",
    "\n",
    "    lines+=[ax.plot(data[f'llmlingua_cg_{type}'], data[f'llmlingua_cg_quality'], marker=\"*\", c=SYS_COLOR, label=\"CacheGen + LLMlingua\", markersize=5)]\n",
    "\n",
    "    if title in [\"NQA\", \"TQA\", \"Wikitext\"]:\n",
    "        lines+=[ax.plot(data[f'llmlingua_quantization_{type}'], data[f'llmlingua_quantization_quality'], marker=\"*\", c=BETTER_BASELINE_COLOR, label=\"Quantization + LLMlingua\", markersize=5, ls=\"--\")]\n",
    "\n",
    "        lines+=[ax.plot(data[f'llmlingua_cg_{type}'], data[f'llmlingua_cg_quality'], marker=\"*\", c=SYS_COLOR, label=\"CacheGen + LLMlingua\", markersize=5)]\n",
    "        lines+=[ax.plot(data[f'h2o_quantization_{type}'], data[f'h2o_quantization_quality'], marker=\"^\", c=BETTER_BASELINE_COLOR, label=\"CacheGen + LLM-Lingua\", ls=\"--\")]\n",
    "\n",
    "        ax.plot(data[f'h2o_cg_final_{type}'], data[f'h2o_cg_final_quality'], marker=\"^\", c=SYS_COLOR, label=\"CacheGen + H2O\")\n",
    "        print(\"yes\", type, data[f'h2o_cg_final_{type}'])\n",
    "    \n",
    "    # ax.set_title(title, fontsize=fontsize)\n",
    "    # ax.set_ylim(bottom=0, top=1.05)\n",
    "    ax.set_yticks([])\n",
    "    ax.set_ylabel(\"\")\n",
    "    if need_y_label:\n",
    "        ax.set_ylabel(\"Accuracy\",\n",
    "                      fontsize=fontsize, labelpad=1)\n",
    "        \n",
    "        if title in [\"Llama-7B\",\"Llama-33B\", \"Llama-70B\"]:\n",
    "            \n",
    "            ax.set_yticks([0, 0.5, 1], [0, 0.5, 1], fontsize=fontsize)\n",
    "    if title == \"TQA\":\n",
    "        ax.set_yticks([0,  100], [0, 100], fontsize=fontsize)\n",
    "    if title in [\"NQA\", \"TQA\"]:\n",
    "        ax.set_ylabel(\"F1 score (%)\",\n",
    "                      fontsize=fontsize, labelpad=0)\n",
    "    if title in ['Wikitext']:\n",
    "        ax.set_ylabel(\"Perplexity\",\n",
    "                      fontsize=fontsize, labelpad=1)\n",
    "    # if need_legend >= 0:\n",
    "    #     # if type==\"size\":\n",
    "    #     #     ax.legend(loc=\"upper right\", frameon=False,\n",
    "    #     #                 bbox_to_anchor=[2.7, 1.4], ncol=4)\n",
    "    #     if type==\"size\":\n",
    "    #         ax.legend(loc=\"upper right\", frameon=False,\n",
    "    #                     bbox_to_anchor=[2.7, 1.6], ncol=2)\n",
    "    # t = ax.text(0.1, 0.1, title, c='black', transform=ax.transAxes, fontsize=fontsize + 1, weight=\"bold\")\n",
    "    if xlabel==\"Size (MB)\":\n",
    "        ax.set_xlabel(xlabel + \"\\n \" + bottom_title, labelpad=1)\n",
    "    else:\n",
    "        ax.set_xlabel(xlabel, labelpad=1)\n",
    "    \n",
    "    ax.set_xlim(left=0)\n",
    "    if title in [\"Llama-7B\",\"Llama-33B\", \"Llama-70B\"]:\n",
    "        ax.set_ylim(bottom=0.4)\n",
    "    if title in ['Wikitext']:\n",
    "        ax.set_ylim(top=15)\n",
    "        \n",
    "    if title == \"TQA\":\n",
    "        ax.set_ylim((0, 100))\n",
    "    # ax.set_xscale(\"log\")\n",
    "    \n",
    "    \n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(4.5, 0.95),constrained_layout=True)\n",
    "plt.subplots_adjust(wspace=0.1, hspace=0.6)\n",
    "\n",
    "cur_type = \"size\"\n",
    "plot('longchat_7B.json', axes[2], \"Llama-7B\", \"Size (MB)\",bottom_title=\"(d) Mistral-7B \\non LongChat.\", type=cur_type)\n",
    "plot('longchat_30B.json', axes[1], \"Llama-33B\", \"Size (MB)\", bottom_title=\"(b) Llama-33B \\non LongChat.\", type=cur_type)\n",
    "plot('longchat_70B.json', axes[0], \"Llama-70B\", \"Size (MB)\", bottom_title=\"(a) Llama-70B \\non LongChat.\", need_y_label=True,    need_legend=True, type=cur_type)\n",
    "\n",
    "# plot('tqa.json', axes[3], \"TQA\", \"Size (MB)\", type=cur_type,  bottom_title=\"(e) Llama-70B on TriviaQA.\")\n",
    "# plot('wikitext.json', axes[4], \"Wikitext\", \"Size (MB)\", bottom_title=\"(f) Llama-70B on WikiText.\",type=cur_type)\n",
    "\n",
    "# plot('nqa.json', axes[5], \"NQA\", \"Size (MB)\", bottom_title=\"(g) Llama-70B on NarrativeQA.\",type=cur_type,need_y_label=True,)\n",
    "axes[0].legend(bbox_to_anchor=(6, 1.34), ncol=4, frameon=False)\n",
    "\n",
    "for ax in axes:\n",
    "    bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "    t = ax.text(0.9, 0.1, \"Better\", ha=\"right\", \n",
    "                va=\"bottom\", rotation=-45, bbox=bbox_props, c='grey',\n",
    "                transform=ax.transAxes)\n",
    "\n",
    "cur_type = \"ttft\"\n",
    "\n",
    "fig.savefig(\"fig-e2e-longchat-h2o-a.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "yes size [77, 147, 265]\n",
      "yes size [36, 68, 171]\n",
      "yes size [127, 306, 436]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/5z/bk2ncwv55fj7xzpm8tlfhzpm0000gn/T/ipykernel_73608/4187947598.py:121: UserWarning: This figure was using constrained_layout, but that is incompatible with subplots_adjust and/or tight_layout; disabling constrained_layout.\n",
      "  plt.subplots_adjust(wspace=0.25, hspace=0.6)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x100 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=4\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "H2O_COLOR = \"forestgreen\"\n",
    "LLMLINGUA_COLOR = \"violet\"\n",
    "def plot(csv, ax, title, xlabel, type, bottom_title = None,\n",
    "                      need_y_label=False, need_legend=-1):\n",
    "\n",
    "    data = json.load(open(csv))\n",
    "    lines = []\n",
    "    # lines += [ax.plot(data[f'h2o_{type}'], data['h2o_quality'], c=BETTER_BASELINE_COLOR, marker=\"^\",  label=\"H2O\")]\n",
    "    if type == \"ttft\":\n",
    "        lines += [ax.plot(data[f'text_{type}'], data[f'text_quality'], marker=\"x\", c=BETTER_BASELINE_COLOR, label=\"Text\", markersize=6)]\n",
    "    # if title == \"Llama-70B\" or title == \"Llama-7B\":\n",
    "    lines+=[ax.plot(data[f'h2o_quantization_{type}'], data[f'h2o_quantization_quality'], marker=\"^\", c=BETTER_BASELINE_COLOR, label=\"Quantization + H2O\", ls=\"--\")]\n",
    "    lines+=[ax.plot(data[f'h2o_cg_final_{type}'], data[f'h2o_cg_final_quality'], marker=\"^\", c=SYS_COLOR, label=\"CacheGen + H2O\")]\n",
    "    \n",
    "    \n",
    "    \n",
    "    lines+=[ax.plot(data[f'llmlingua_quantization_{type}'], data[f'llmlingua_quantization_quality'], marker=\"*\", c=BETTER_BASELINE_COLOR, label=\"Quantization + LLMlingua\", markersize=5)]\n",
    "\n",
    "    lines+=[ax.plot(data[f'llmlingua_cg_{type}'], data[f'llmlingua_cg_quality'], marker=\"*\", c=SYS_COLOR, label=\"CacheGen + LLMlingua\", markersize=5)]\n",
    "\n",
    "    if title in [\"NQA\", \"TQA\", \"Wikitext\"]:\n",
    "        lines+=[ax.plot(data[f'llmlingua_quantization_{type}'], data[f'llmlingua_quantization_quality'], marker=\"*\", c=BETTER_BASELINE_COLOR, label=\"Quantization + LLMlingua\", markersize=5, ls=\"--\")]\n",
    "\n",
    "        lines+=[ax.plot(data[f'llmlingua_cg_{type}'], data[f'llmlingua_cg_quality'], marker=\"*\", c=SYS_COLOR, label=\"CacheGen + LLMlingua\", markersize=5)]\n",
    "        lines+=[ax.plot(data[f'h2o_quantization_{type}'], data[f'h2o_quantization_quality'], marker=\"^\", c=BETTER_BASELINE_COLOR, label=\"CacheGen + LLM-Lingua\", ls=\"--\")]\n",
    "\n",
    "        ax.plot(data[f'h2o_cg_final_{type}'], data[f'h2o_cg_final_quality'], marker=\"^\", c=SYS_COLOR, label=\"CacheGen + H2O\")\n",
    "        print(\"yes\", type, data[f'h2o_cg_final_{type}'])\n",
    "    \n",
    "    # ax.set_title(title, fontsize=fontsize)\n",
    "    # ax.set_ylim(bottom=0, top=1.05)\n",
    "    ax.set_yticks([])\n",
    "    ax.set_ylabel(\"\")\n",
    "    if need_y_label:\n",
    "        ax.set_ylabel(\"Accuracy\",\n",
    "                      fontsize=fontsize, labelpad=1)\n",
    "        \n",
    "        if title in [\"Llama-7B\",\"Llama-33B\", \"Llama-70B\"]:\n",
    "            \n",
    "            ax.set_yticks([0, 0.5, 1], [0, 0.5, 1], fontsize=fontsize)\n",
    "    if title == \"TQA\":\n",
    "        ax.set_yticks([0,  100], [0, 100], fontsize=fontsize)\n",
    "    if title == \"NQA\":\n",
    "        ax.set_yticks([0,  30], [0, 30], fontsize=fontsize)\n",
    "    if title == \"Wikitext\":\n",
    "        ax.set_yticks([0,  15], [0, 15], fontsize=fontsize)\n",
    "    # if title in [\"NQA\", \"TQA\"]:\n",
    "    #     ax.set_ylabel(\"F1 score (%)\",\n",
    "    #                   fontsize=fontsize, labelpad=0)\n",
    "    # if title in ['Wikitext']:\n",
    "    #     ax.set_ylabel(\"Perplexity\",\n",
    "    #                   fontsize=fontsize, labelpad=1)\n",
    "    # if need_legend >= 0:\n",
    "    #     # if type==\"size\":\n",
    "    #     #     ax.legend(loc=\"upper right\", frameon=False,\n",
    "    #     #                 bbox_to_anchor=[2.7, 1.4], ncol=4)\n",
    "    #     if type==\"size\":\n",
    "    #         ax.legend(loc=\"upper right\", frameon=False,\n",
    "    #                     bbox_to_anchor=[2.7, 1.6], ncol=2)\n",
    "    # t = ax.text(0.1, 0.1, title, c='black', transform=ax.transAxes, fontsize=fontsize + 1, weight=\"bold\")\n",
    "    if xlabel==\"Size (MB)\":\n",
    "        ax.set_xlabel(xlabel + \"\\n \" + bottom_title, labelpad=1)\n",
    "    else:\n",
    "        ax.set_xlabel(xlabel, labelpad=1)\n",
    "    \n",
    "    ax.set_xlim(left=0)\n",
    "    if title in [\"Llama-7B\",\"Llama-33B\", \"Llama-70B\"]:\n",
    "        ax.set_ylim(bottom=0.4)\n",
    "    if title in ['Wikitext']:\n",
    "        ax.set_ylim(top=15)\n",
    "        \n",
    "    if title == \"TQA\":\n",
    "        ax.set_ylim((0, 100))\n",
    "    if title == \"NQA\":\n",
    "        ax.set_ylim((0, 30))\n",
    "    if title == \"Wikitext\":\n",
    "        ax.set_ylim((0, 15))\n",
    "    # ax.set_xscale(\"log\")\n",
    "    \n",
    "    \n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(4, 1),constrained_layout=True)\n",
    "plt.subplots_adjust(wspace=0.25, hspace=0.6)\n",
    "\n",
    "cur_type = \"size\"\n",
    "\n",
    "plot('tqa.json', axes[0], \"TQA\", \"Size (MB)\", type=cur_type,  bottom_title=\"(e) Llama-70B on TriviaQA.\")\n",
    "plot('wikitext.json', axes[1], \"Wikitext\", \"Size (MB)\", bottom_title=\"(f) Llama-70B on \\nWikiText.\",type=cur_type)\n",
    "\n",
    "plot('nqa.json', axes[2], \"NQA\", \"Size (MB)\", bottom_title=\"(g) Llama-70B on \\nNarrativeQA.\",type=cur_type)\n",
    "\n",
    "for ax in [axes[0], axes[2]]:\n",
    "    bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "    t = ax.text(0.9, 0.1, \"Better\", ha=\"right\", \n",
    "                va=\"bottom\", rotation=-45, bbox=bbox_props, c='grey',\n",
    "                transform=ax.transAxes)\n",
    "for ax in [axes[1]]:\n",
    "    bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "    t = ax.text(0.9, 0.48, \"Better\", ha=\"right\", \n",
    "               va=\"bottom\", rotation=45, bbox=bbox_props, c='grey',\n",
    "               transform=ax.transAxes)\n",
    "\n",
    "cur_type = \"ttft\"\n",
    "\n",
    "fig.savefig(\"fig-e2e-longchat-h2o.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 670x100 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=4\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "H2O_COLOR = \"forestgreen\"\n",
    "LLMLINGUA_COLOR = \"violet\"\n",
    "def plot(csv, ax, title, xlabel, type, bottom_title = None,\n",
    "                      need_y_label=False, need_legend=-1):\n",
    "\n",
    "    data = json.load(open(csv))\n",
    "    lines = []\n",
    "    # lines += [ax.plot(data[f'llmlingua_{type}'], data['llmlingua_quality'], c=BETTER_BASELINE_COLOR, marker=\"*\",  label=\"LLMlingua\", markersize=5)]\n",
    "    if type == \"ttft\":\n",
    "        lines += [ax.plot(data[f'text_{type}'], data[f'text_quality'], marker=\"x\", c=BETTER_BASELINE_COLOR, label=\"Text\", markersize=6)]\n",
    "    lines+=[ax.plot(data[f'llmlingua_quantization_{type}'], data[f'llmlingua_quantization_quality'], marker=\"*\", c=BETTER_BASELINE_COLOR, label=\"Quantization + LLMlingua\", markersize=5, ls=\"--\")]\n",
    "\n",
    "    lines+=[ax.plot(data[f'llmlingua_cg_{type}'], data[f'llmlingua_cg_quality'], marker=\"*\", c=SYS_COLOR, label=\"CacheGen + LLMlingua\", markersize=5)]\n",
    "    lines+=[ax.plot(data[f'h2o_quantization_{type}'], data[f'h2o_quantization_quality'], marker=\"^\", c=BETTER_BASELINE_COLOR, label=\"CacheGen + LLM-Lingua\", ls=\"--\")]\n",
    "\n",
    "    lines+=[ax.plot(data[f'h2o_cg_final_{type}'], data[f'h2o_cg_final_quality'], marker=\"^\", c=SYS_COLOR, label=\"CacheGen + H2O\")]\n",
    "    # ax.set_ylim(bottom=0, top=30)\n",
    "    ax.set_yticks([])\n",
    "    ax.set_ylabel(\"\")\n",
    "    if need_y_label:\n",
    "        \n",
    "        if title == \"NQA\":\n",
    "            ax.set_yticks([0, 15, 30], [0, 15, 30], fontsize=fontsize)\n",
    "            ax.set_ylabel(\"F1 score (%)\",\n",
    "                      fontsize=fontsize, labelpad=1)\n",
    "        elif title == \"TQA\":\n",
    "            ax.set_yticks([0, 45, 95], [0,45, 95], fontsize=fontsize)\n",
    "            ax.set_ylabel(\"F1 score (%)\",\n",
    "                      fontsize=fontsize, labelpad=1)\n",
    "        else:\n",
    "            ax.set_ylim((0, 10))\n",
    "            ax.set_yticks([0, 10], [0, 10], fontsize=fontsize)\n",
    "            ax.set_ylabel(\"Perplexity\",\n",
    "                      fontsize=fontsize, labelpad=1)\n",
    "    if need_legend >= 0:\n",
    "        if type==\"ttft\":\n",
    "            ax.legend(loc=\"upper right\", frameon=False,\n",
    "                        bbox_to_anchor=[3, 1.4], ncol=4)\n",
    "    # t = ax.text(0.1, 0.1, title, c='black', transform=ax.transAxes, fontsize=fontsize + 1, weight=\"bold\")\n",
    "    if xlabel==\"Size (MB)\":\n",
    "        ax.set_xlabel(xlabel + \"\\n \" + bottom_title, labelpad=1)\n",
    "    else:\n",
    "        ax.set_xlabel(xlabel, labelpad=1)\n",
    "    \n",
    "    ax.set_xlim(left=0)\n",
    "    ax.set_ylim(bottom=0.4)\n",
    "    # ax.set_xscale(\"log\")\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(6.7, 1))\n",
    "plt.subplots_adjust(wspace=0.3, hspace=0.6)\n",
    "\n",
    "cur_type = \"size\"\n",
    "plot('tqa.json', axes[0], \"TQA\", \"Size (MB)\", type=cur_type,  bottom_title=\"(e) Llama-70B on TriviaQA.\",\n",
    "     need_y_label=True, need_legend=True)\n",
    "plot('wikitext.json', axes[1], \"Wikitext\", \"Size (MB)\", bottom_title=\"(f) Llama-70B on WikiText.\",type=cur_type, need_y_label=True,)\n",
    "plot('nqa.json', axes[2], \"NQA\", \"Size (MB)\", bottom_title=\"(g) Llama-70B on NarrativeQA.\",type=cur_type,need_y_label=True,)\n",
    "\n",
    "\n",
    "\n",
    "for ax in [axes[0], axes[2]]:\n",
    "    bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "    t = ax.text(0.9, 0.1, \"Better\", ha=\"right\", \n",
    "                va=\"bottom\", rotation=-45, bbox=bbox_props, c='grey',\n",
    "                transform=ax.transAxes)\n",
    "\n",
    "    \n",
    "for ax in [axes[1]]:\n",
    "    bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "    t = ax.text(0.9, 0.48, \"Better\", ha=\"right\", \n",
    "               va=\"bottom\", rotation=45, bbox=bbox_props, c='grey',\n",
    "               transform=ax.transAxes)\n",
    "cur_type = \"ttft\"\n",
    "fig.savefig(\"fig-e2e-wikitext-llmlingua.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> F/e2e-longchat/all_size.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x100 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=4\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "H2O_COLOR = \"forestgreen\"\n",
    "LLMLINGUA_COLOR = \"violet\"\n",
    "def plot(csv, ax, title, xlabel, type, bottom_title = None,\n",
    "                      need_y_label=False, need_legend=-1):\n",
    "\n",
    "    data = json.load(open(csv))\n",
    "    lines = []\n",
    "    lines += [ax.plot(data[f'quant_{type}'], data['quant_quality'], c=BETTER_BASELINE_COLOR, marker=\"v\",  label=\"Quantization\", ls=\"--\", markersize=5)]\n",
    "\n",
    "    lines+=[ax.plot(data[f'cachegen_{type}'], data[f'cachegen_quality'], marker=\"o\", c=SYS_COLOR, label=\"CacheGen\", markersize=5)]\n",
    "    # if type != \"ttft\":\n",
    "    # lines += [ax.plot(data[f'h2o_{type}'], data[f'h2o_quality'], marker=\"v\", c=H2O_COLOR, label=\"H2O\", markersize=3)]\n",
    "    # # lines += [ax.plot(data[f'h2o_cg_{type}'], data[f'h2o_cg_quality'], marker=\"o\", c=\"skyblue\", label=\"CacheGen+H2O\", ls=\"--\", markersize=3)]\n",
    "    # lines += [ax.plot(data[f'h2o_cg2_{type}'], data[f'h2o_cg2_quality'], marker=\"o\", c=H2O_COLOR, markersize=3, label='CacheGen+H2O')] \n",
    "    # # lines += [ax.plot(data[f'h2o_cg3_{type}'], data[f'h2o_cg3_quality'], marker=\"o\", c=\"skyblue\", ls=\"--\", markersize=3)] \n",
    "    # lines += [ax.scatter(data[f'llmlingua_{type}'], data[f'llmlingua_quality'], marker=\"*\", c=LLMLINGUA_COLOR, label=\"LLMLingua\", s=30)]\n",
    "    # lines += [ax.plot(data[f'llmlingua_cg_{type}'], data[f'llmlingua_cg_quality'], marker=\"o\", c=LLMLINGUA_COLOR, label=\"CacheGen + LLMLingua\", ls=\"-\", markersize=3)]\n",
    "    \n",
    "    \n",
    "    # ax.set_title(title, fontsize=fontsize)\n",
    "    ax.set_ylim(bottom=0, top=1.05)\n",
    "    ax.set_yticks([])\n",
    "    ax.set_ylabel(\"\")\n",
    "    if need_y_label:\n",
    "        ax.set_ylabel(\"Accuracy\",\n",
    "                      fontsize=fontsize, labelpad=1)\n",
    "        ax.set_yticks([0, 0.5, 1], [0, 0.5, 1], fontsize=fontsize)\n",
    "    if need_legend >= 0:\n",
    "        # if type==\"size\":\n",
    "        #     ax.legend(loc=\"upper right\", frameon=False,\n",
    "        #                 bbox_to_anchor=[2.7, 1.4], ncol=4)\n",
    "        if type==\"size\":\n",
    "            ax.legend(loc=\"upper right\", frameon=False,\n",
    "                        bbox_to_anchor=[2.5, 1.4], ncol=4)\n",
    "    # t = ax.text(0.1, 0.1, title, c='black', transform=ax.transAxes, fontsize=fontsize + 1, weight=\"bold\")\n",
    "    if xlabel==\"Size (MB)\":\n",
    "        ax.set_xlabel(xlabel + \"\\n \" + bottom_title, labelpad=1)\n",
    "    else:\n",
    "        ax.set_xlabel(xlabel, labelpad=1)\n",
    "    \n",
    "    ax.set_xlim(left=0)\n",
    "    # ax.set_xscale(\"log\")\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(4, 1))\n",
    "plt.subplots_adjust(wspace=0.1, hspace=0.6)\n",
    "\n",
    "cur_type = \"size\"\n",
    "plot('longchat_7B.json', axes[2], \"Llama-7B\", \"Size (MB)\",bottom_title=\"(d) Mistral-7B \\non LongChat.\", type=cur_type, )\n",
    "# plt.text(0.01, 0.01, '(a) Llama-7B on LongChat.', transform=plt.gca().transAxes, ha='left', va='bottom')\n",
    "\n",
    "# plot('longchat_13B.json', axes[2], \"Llama-13B\", \"Size (MB)\",  bottom_title=\"(c) Llama-13B on LongChat.\", type=cur_type)\n",
    "plot('longchat_30B.json', axes[1], \"Llama-33B\", \"Size (MB)\", bottom_title=\"(b) Llama-33B \\non LongChat.\", type=cur_type)\n",
    "plot('longchat_70B.json', axes[0], \"Llama-70B\", \"Size (MB)\", bottom_title=\"(a) Llama-70B \\non LongChat.\", need_y_label=True,   need_legend=True, type=cur_type)\n",
    "for ax in axes:\n",
    "    bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "    t = ax.text(0.9, 0.1, \"Better\", ha=\"right\", \n",
    "                va=\"bottom\", rotation=-45, bbox=bbox_props, c='grey',\n",
    "                transform=ax.transAxes)\n",
    "# for ax in axes[1]:\n",
    "#     bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "#     t = ax.text(0.9, 0.1, \"Better\", ha=\"right\", \n",
    "#                 va=\"bottom\", rotation=-45, bbox=bbox_props, c='grey',\n",
    "#                 transform=ax.transAxes)\n",
    "\n",
    "# fig, axes = plt.subplots(1, 4, figsize=(8.2, 1))\n",
    "# plt.subplots_adjust(wspace=0.1, hspace=0.8)\n",
    "axes[0].legend(bbox_to_anchor=(4, 1.34), ncol=4, frameon=False)\n",
    "\n",
    "cur_type = \"ttft\"\n",
    "# plot('longchat_7B.json', axes[0][3], \"Llama-7B\", \"TTFT (s)\", type=cur_type, bottom_title=\"(a) Llama-7B on LongChat.\", need_legend=True)\n",
    "# plot('longchat_13B.json', axes[0][2], \"Llama-13B\", \"TTFT (s)\", bottom_title=\"(b) Llama-13B on LongChat.\", type=cur_type)\n",
    "# plot('longchat_30B.json', axes[0][1], \"Llama-33B\", \"TTFT (s)\", bottom_title=\"(c) Llama-33B on LongChat.\", type=cur_type)\n",
    "# plot('longchat_70B.json', axes[0][0], \"Llama-70B\", \"TTFT (s)\", bottom_title=\"(d) Llama-70B on LongChat.\",need_y_label=True, type=cur_type)\n",
    "\n",
    "# for ax in axes:\n",
    "#     bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "#     t = ax.text(0.9, 0.1, \"Better\", ha=\"right\", \n",
    "#                 va=\"bottom\", rotation=-45, bbox=bbox_props, c='grey',\n",
    "#                 transform=ax.transAxes)\n",
    "fig.savefig(\"fig-e2e-longchat-quant.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 450x100 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=4\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "H2O_COLOR = \"forestgreen\"\n",
    "LLMLINGUA_COLOR = \"violet\"\n",
    "def plot(csv, ax, title, xlabel, type, bottom_title = None,\n",
    "                      need_y_label=False, need_legend=-1):\n",
    "\n",
    "    data = json.load(open(csv))\n",
    "    lines = []\n",
    "    lines += [ax.plot(data[f'quant_{type}'], data['quant_quality'], c=BETTER_BASELINE_COLOR, marker=\"v\",  label=\"\", ls=\"--\", markersize=5)]\n",
    "    if type == \"ttft\":\n",
    "        lines += [ax.plot(data[f'text_{type}'], data[f'text_quality'], marker=\"x\", c=BETTER_BASELINE_COLOR, label=\"Text\", markersize=6)]\n",
    "\n",
    "    lines+=[ax.plot(data[f'cachegen_{type}'], data[f'cachegen_quality'], marker=\"o\", c=SYS_COLOR, label=\"CacheGen + LLMlingua\", markersize=5)]\n",
    "\n",
    "    # ax.set_ylim(bottom=0, top=30)\n",
    "    ax.set_yticks([])\n",
    "    ax.set_ylabel(\"\")\n",
    "    if need_y_label:\n",
    "        \n",
    "        if title == \"NQA\":\n",
    "            ax.set_yticks([0, 15, 30], [0, 15, 30], fontsize=fontsize)\n",
    "            # ax.set_ylabel(\"F1 score (%)\",\n",
    "            #           fontsize=fontsize, labelpad=1)\n",
    "        elif title == \"TQA\":\n",
    "            ax.set_yticks([0, 45, 95], [0,45, 95], fontsize=fontsize)\n",
    "            # ax.set_ylabel(\"F1 score (%)\",\n",
    "            #           fontsize=fontsize, labelpad=1)\n",
    "        else:\n",
    "            ax.set_ylim((0, 10))\n",
    "            ax.set_yticks([0, 10], [0, 10], fontsize=fontsize)\n",
    "            # ax.set_ylabel(\"Perplexity\",\n",
    "            #           fontsize=fontsize, labelpad=1)\n",
    "    if need_legend >= 0:\n",
    "        # if type==\"size\":\n",
    "        #     ax.legend(loc=\"upper right\", frameon=False,\n",
    "        #                 bbox_to_anchor=[2.7, 1.4], ncol=4)\n",
    "        if type==\"ttft\":\n",
    "            ax.legend(loc=\"upper right\", frameon=False,\n",
    "                        bbox_to_anchor=[3, 1.4], ncol=4)\n",
    "    # t = ax.text(0.1, 0.1, title, c='black', transform=ax.transAxes, fontsize=fontsize + 1, weight=\"bold\")\n",
    "    if xlabel==\"Size (MB)\":\n",
    "        ax.set_xlabel(xlabel + \"\\n \" + bottom_title, labelpad=1)\n",
    "    else:\n",
    "        ax.set_xlabel(xlabel, labelpad=1)\n",
    "    \n",
    "    ax.set_xlim(left=0)\n",
    "    # ax.set_xscale(\"log\")\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(4.5, 1))\n",
    "plt.subplots_adjust(wspace=0.24, hspace=0.6)\n",
    "\n",
    "cur_type = \"size\"\n",
    "plot('tqa.json', axes[0], \"TQA\", \"Size (MB)\", type=cur_type,  bottom_title=\"(e) Llama-70B \\non TriviaQA.\",\n",
    "     need_y_label=True, need_legend=True)\n",
    "plot('wikitext.json', axes[1], \"Wikitext\", \"Size (MB)\", bottom_title=\"(f) Llama-70B \\non WikiText.\",type=cur_type, need_y_label=True,)\n",
    "\n",
    "plot('nqa.json', axes[2], \"NQA\", \"Size (MB)\", bottom_title=\"(g) Llama-70B \\non NarrativeQA.\",type=cur_type,need_y_label=True,)\n",
    "\n",
    "\n",
    "\n",
    "for ax in [axes[0], axes[2]]:\n",
    "    bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "    t = ax.text(0.9, 0.1, \"Better\", ha=\"right\", \n",
    "                va=\"bottom\", rotation=-45, bbox=bbox_props, c='grey',\n",
    "                transform=ax.transAxes)\n",
    "# for ax in [axes[1][0], axes[1,2]]:\n",
    "#     bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "#     t = ax.text(0.9, 0.1, \"Better\", ha=\"right\", \n",
    "#                 va=\"bottom\", rotation=-45, bbox=bbox_props, c='grey',\n",
    "#                 transform=ax.transAxes)\n",
    "\n",
    "    \n",
    "for ax in [axes[1]]:\n",
    "    bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "    t = ax.text(0.9, 0.48, \"Better\", ha=\"right\", \n",
    "               va=\"bottom\", rotation=45, bbox=bbox_props, c='grey',\n",
    "               transform=ax.transAxes)\n",
    "# fig, axes = plt.subplots(1, 4, figsize=(8.2, 1))\n",
    "# plt.subplots_adjust(wspace=0.1, hspace=0.8)\n",
    "cur_type = \"ttft\"\n",
    "# plot('tqa.json', axes[0][0], \"TQA\", \"TTFT (s)\", type=cur_type,\n",
    "#      need_y_label=True, need_legend=True)\n",
    "# plot('wikitext.json', axes[0][1], \"Wikitext\", \"TTFT (s)\", type=cur_type, \n",
    "#      need_y_label=True)\n",
    "# plot('nqa.json', axes[0][2], \"NQA\", \"TTFT (s)\", type=cur_type, need_y_label=True,)\n",
    "fig.savefig(\"fig-e2e-wikitext-quant.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> F/e2e-longchat/improv.sh <==
jq .cachegen_ttft[1] *.json > tmp1
jq .quant_ttft[2] *.json > tmp2 
jq .text_ttft[0] *.json > tmp3
paste tmp1 tmp2 tmp3 | awk '{print $2/$1, $3/$1}'


==> F/e2e-longchat/longchat.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 620x100 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=4\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "H2O_COLOR = \"forestgreen\"\n",
    "LLMLINGUA_COLOR = \"violet\"\n",
    "def plot(csv, ax, title, xlabel, type, bottom_title = None,\n",
    "                      need_y_label=False, need_legend=-1):\n",
    "\n",
    "    data = json.load(open(csv))\n",
    "    lines = []\n",
    "    lines += [ax.plot(data[f'quant_{type}'], data['quant_quality'], c=BETTER_BASELINE_COLOR, marker=\"v\",  label=\"Quantization\", ls=\"--\")]\n",
    "    if type == \"ttft\":\n",
    "        lines += [ax.plot(data[f'text_{type}'], data[f'text_quality'], marker=\"x\", c=BETTER_BASELINE_COLOR, label=\"Text\", markersize=6)]\n",
    "\n",
    "    lines+=[ax.plot(data[f'cachegen_{type}'], data[f'cachegen_quality'], marker=\"o\", c=SYS_COLOR, label=\"CacheGen\")]\n",
    "    ax.set_ylim(bottom=0, top=1.05)\n",
    "    ax.set_yticks([])\n",
    "    ax.set_ylabel(\"\")\n",
    "    if need_y_label:\n",
    "        ax.set_ylabel(\"Accuracy\",\n",
    "                      fontsize=fontsize, labelpad=1)\n",
    "        ax.set_yticks([0, 0.5, 1], [0, 0.5, 1], fontsize=fontsize)\n",
    "    if need_legend >= 0:\n",
    "        # if type==\"size\":\n",
    "        #     ax.legend(loc=\"upper right\", frameon=False,\n",
    "        #                 bbox_to_anchor=[2.7, 1.4], ncol=4)\n",
    "        if type==\"ttft\":\n",
    "            ax.legend(loc=\"upper right\", frameon=False,\n",
    "                        bbox_to_anchor=[2.5, 1.4], ncol=4)\n",
    "    # t = ax.text(0.1, 0.1, title, c='black', transform=ax.transAxes, fontsize=fontsize + 1, weight=\"bold\")\n",
    "    if xlabel==\"TTFT (s)\":\n",
    "        ax.set_xlabel(xlabel + \"\\n \" + bottom_title, labelpad=1)\n",
    "    else:\n",
    "        ax.set_xlabel(xlabel, labelpad=1)\n",
    "    \n",
    "    ax.set_xlim(left=0)\n",
    "    # ax.set_xscale(\"log\")\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(6.2, 1))\n",
    "plt.subplots_adjust(wspace=0.1, hspace=0.6)\n",
    "\n",
    "cur_type = \"size\"\n",
    "# plot('longchat_7B.json', axes[1][3], \"Llama-7B\", \"Size (MB)\", type=cur_type, bottom_title=\"(d) Llama-7B on LongChat.\",\n",
    "#       need_legend=True)\n",
    "# # plt.text(0.01, 0.01, '(a) Llama-7B on LongChat.', transform=plt.gca().transAxes, ha='left', va='bottom')\n",
    "\n",
    "# plot('longchat_13B.json', axes[1][2], \"Llama-13B\", \"Size (MB)\",bottom_title=\"(c) Llama-13B on LongChat.\", type=cur_type)\n",
    "# plot('longchat_30B.json', axes[1][1], \"Llama-33B\", \"Size (MB)\",bottom_title=\"(b) Llama-33B on LongChat.\",  type=cur_type)\n",
    "# plot('longchat_70B.json', axes[1][0], \"Llama-70B\", \"Size (MB)\", bottom_title=\"(a) Llama-70B on LongChat.\", need_y_label=True,type=cur_type)\n",
    "for ax in axes:\n",
    "    bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "    t = ax.text(0.9, 0.1, \"Better\", ha=\"right\", \n",
    "                va=\"bottom\", rotation=-45, bbox=bbox_props, c='grey',\n",
    "                transform=ax.transAxes)\n",
    "# for ax in axes[1]:\n",
    "#     bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "#     t = ax.text(0.9, 0.1, \"Better\", ha=\"right\", \n",
    "#                 va=\"bottom\", rotation=-45, bbox=bbox_props, c='grey',\n",
    "#                 transform=ax.transAxes)\n",
    "\n",
    "# fig, axes = plt.subplots(1, 4, figsize=(8.2, 1))\n",
    "# plt.subplots_adjust(wspace=0.1, hspace=0.8)\n",
    "cur_type = \"ttft\"\n",
    "plot('longchat_7B.json', axes[2], \"Mistral-7B\", \"TTFT (s)\", type=cur_type, bottom_title=\"(c) Mistral-7B on LongChat.\",)\n",
    "# plot('longchat_13B.json', axes[2], \"Llama-13B\", \"TTFT (s)\", bottom_title=\"(c) Llama-13B on LongChat.\", type=cur_type)\n",
    "plot('longchat_30B.json', axes[1], \"Llama-33B\", \"TTFT (s)\", bottom_title=\"(b) Llama-33B on LongChat.\", type=cur_type)\n",
    "plot('longchat_70B.json', axes[0], \"Llama-70B\", \"TTFT (s)\", bottom_title=\"(a) Llama-70B on LongChat.\", need_y_label=True, type=cur_type,    need_legend=True)\n",
    "\n",
    "# for ax in axes:\n",
    "#     bbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "#     t = ax.text(0.9, 0.1, \"Better\", ha=\"right\", \n",
    "#                 va=\"bottom\", rotation=-45, bbox=bbox_props, c='grey',\n",
    "#                 transform=ax.transAxes)\n",
    "fig.savefig(\"fig-e2e-longchat.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4.556521739130435"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1572/345"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.659333333333333"
      ]
     },
     "execution_count": 51,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "491*8/3000+0.35"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2.9375"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "4.7/1.6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 326,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "11796.48\n",
      "31.757279999999998\n",
      "2123.3664\n",
      "5.9623104\n"
     ]
    }
   ],
   "source": [
    "length = 4500\n",
    "print(length * 8192 * 160 * 2 /1e6)\n",
    "print(length * 8192 * 160 * 2 / 1e6 *8 /3000 + 0.3)\n",
    "\n",
    "ratio = 0.36\n",
    "\n",
    "print(length * 8192 * 160* 2 /1e6/2*ratio)\n",
    "print(length * 8192 * 160* 2 /1e6/2*ratio*8/3000 + 0.3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 289,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2393.617021276596"
      ]
     },
     "execution_count": 289,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(1500/9400)*15000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 274,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "786.432\n",
      "2.3971519999999997\n"
     ]
    }
   ],
   "source": [
    "length = 1500\n",
    "print(length * 4096 * 64 * 2 /1e6)\n",
    "print(length *  4096 * 64  * 2 / 1e6 *8 /3000 + 0.3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 253,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3900.0"
      ]
     },
     "execution_count": 253,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "6000*0.65"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 228,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "947.3684210526316"
      ]
     },
     "execution_count": 228,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1500/9500*6000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 339,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2580.48\n",
      "7.18128\n",
      "477.3888\n",
      "1.5730368000000001\n"
     ]
    }
   ],
   "source": [
    "length = 1500\n",
    "print(length * 7168 * 120 * 2 /1e6)\n",
    "print(length * 7168 * 120 * 2 / 1e6 *8 /3000 + 0.3)\n",
    "\n",
    "ratio = 0.37\n",
    "\n",
    "print(length * 7168 * 120* 2 /1e6/2*ratio)\n",
    "print(length * 7168 * 120* 2 /1e6/2*ratio*8/3000 + 0.3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 209,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "10.131466666666668"
      ]
     },
     "execution_count": 209,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "3686.8 * 8/ 3000 + 0.3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "239.25"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "638*0.375"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x100 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "import matplotlib.patches as mpatches\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=3\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "\n",
    "fig, axes = plt.subplots(1, 2, figsize=(4, 1))\n",
    "fig.subplots_adjust(wspace=0.3)\n",
    "color = [\"orange\", WORSE_BASELINE_COLOR, SYS_COLOR]\n",
    "style = [\"x:\", \"v--\", \"o-\"]\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "ax = axes[0]\n",
    "context_len = pd.read_csv(\"throughput.csv\", index_col=0, header=0)\n",
    "context_len.plot(ax=ax, color=color, style=style, legend=None)\n",
    "ax.set_ylabel(\"TTFT (s)\", labelpad=0)\n",
    "# ax.set_ylim(0.05, 100)\n",
    "ax.set_yscale(\"log\")\n",
    "# ax.set_xscale(\"log\")\n",
    "ax.tick_params(axis=\"y\", which=\"both\", pad=-1)\n",
    "ax.set_xlabel(\"Bandwidth (Gbps)\")\n",
    "\n",
    "ax = axes[1]\n",
    "context_len = pd.read_csv(\"throughput2.csv\", index_col=0, header=0)\n",
    "context_len.plot(ax=ax, color=color, style=style, legend=None)\n",
    "ax.set_ylabel(\"TTFT (s)\", labelpad=-2)\n",
    "# ax.set_xlim(8)\n",
    "# ax.set_ylim((0, 10))\n",
    "# ax.set_ylim(0.01, 12)\n",
    "ax.set_yscale(\"log\")\n",
    "ax.tick_params(axis=\"y\", which=\"both\", pad=-1)\n",
    "ax.set_xlabel(\"Bandwidth (Gbps)\")\n",
    "ax.legend(loc=\"upper right\", bbox_to_anchor=[1, 1.35], frameon=False, ncol=3)\n",
    "# ax.axhline(y=0.2, color='black', linestyle='--')\n",
    "\n",
    "fig.savefig(\"fig-sens-bw.pdf\", bbox_inches=\"tight\", transparent=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2.097152"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "32000*1024*64/1e9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2.62144"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "1024*160*16000/1e9"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5.3\n",
      "2.675\n",
      "1.3625\n",
      "0.70625\n",
      "0.378125\n",
      "0.2140625\n",
      "0.13203125\n",
      "0.091015625\n",
      "0.07091633466135458\n",
      "0.06045816733067729\n",
      "0.05525\n"
     ]
    }
   ],
   "source": [
    "for i in [0.4, 0.8, 1.6, 3.2, 6.4, 12.8, 25.6, 51.2, 100.4, 200.8, 400]:\n",
    "    # print(1.05*8/i+0.2)\n",
    "    print((1.05/4)*8/i + 0.05)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.8266666666666667"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "310*8/3000"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "torch12",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> F/e2e-longchat/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "__init__() got an unexpected keyword argument 'ncols'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[1], line 68\u001b[0m\n\u001b[1;32m     66\u001b[0m ax\u001b[38;5;241m.\u001b[39mtick_params(axis\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124my\u001b[39m\u001b[38;5;124m\"\u001b[39m, which\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mboth\u001b[39m\u001b[38;5;124m\"\u001b[39m, pad\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m-\u001b[39m\u001b[38;5;241m1\u001b[39m)\n\u001b[1;32m     67\u001b[0m ax\u001b[38;5;241m.\u001b[39mset_xlabel(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mBandwidth (Gbps)\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n\u001b[0;32m---> 68\u001b[0m \u001b[43max\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mlegend\u001b[49m\u001b[43m(\u001b[49m\u001b[43mloc\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43mupper right\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mbbox_to_anchor\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43m[\u001b[49m\u001b[38;5;241;43m1\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m1.35\u001b[39;49m\u001b[43m]\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mframeon\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;28;43;01mFalse\u001b[39;49;00m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mncols\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;241;43m3\u001b[39;49m\u001b[43m)\u001b[49m\n\u001b[1;32m     69\u001b[0m ax\u001b[38;5;241m.\u001b[39maxhline(y\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m0.2\u001b[39m, color\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mblack\u001b[39m\u001b[38;5;124m'\u001b[39m, linestyle\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m'\u001b[39m\u001b[38;5;124m--\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[1;32m     71\u001b[0m fig\u001b[38;5;241m.\u001b[39msavefig(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mfig-sens-bw.pdf\u001b[39m\u001b[38;5;124m\"\u001b[39m, bbox_inches\u001b[38;5;241m=\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mtight\u001b[39m\u001b[38;5;124m\"\u001b[39m, transparent\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mTrue\u001b[39;00m)\n",
      "File \u001b[0;32m/opt/homebrew/lib/python3.9/site-packages/matplotlib/axes/_axes.py:305\u001b[0m, in \u001b[0;36mAxes.legend\u001b[0;34m(self, *args, **kwargs)\u001b[0m\n\u001b[1;32m    303\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;28mlen\u001b[39m(extra_args):\n\u001b[1;32m    304\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mTypeError\u001b[39;00m(\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mlegend only accepts two non-keyword arguments\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[0;32m--> 305\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mlegend_ \u001b[38;5;241m=\u001b[39m \u001b[43mmlegend\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mLegend\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mhandles\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mlabels\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    306\u001b[0m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mlegend_\u001b[38;5;241m.\u001b[39m_remove_method \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39m_remove_legend\n\u001b[1;32m    307\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mlegend_\n",
      "\u001b[0;31mTypeError\u001b[0m: __init__() got an unexpected keyword argument 'ncols'"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 400x100 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "import matplotlib.patches as mpatches\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=3\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "\n",
    "fig, axes = plt.subplots(1, 2, figsize=(4, 1))\n",
    "fig.subplots_adjust(wspace=0.3)\n",
    "color = [\"orange\", WORSE_BASELINE_COLOR, SYS_COLOR]\n",
    "style = [\"x:\", \"v--\", \"o-\"]\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "ax = axes[0]\n",
    "context_len = pd.read_csv(\"throughput.csv\", index_col=0, header=0)\n",
    "context_len.plot(ax=ax, color=color, style=style, legend=None)\n",
    "ax.set_ylabel(\"TTFT (s)\", labelpad=0)\n",
    "ax.set_ylim(0.05, 100)\n",
    "ax.set_yscale(\"log\")\n",
    "# ax.set_xscale(\"log\")\n",
    "ax.tick_params(axis=\"y\", which=\"both\", pad=-1)\n",
    "ax.set_xlabel(\"Bandwidth (Gbps)\")\n",
    "\n",
    "ax = axes[1]\n",
    "context_len = pd.read_csv(\"throughput.csv\", index_col=0, header=0)\n",
    "context_len.plot(ax=ax, color=color, style=style, legend=None)\n",
    "ax.set_ylabel(\"TTFT (s)\", labelpad=-2)\n",
    "ax.set_xlim(8)\n",
    "ax.set_ylim(0.01, 12)\n",
    "ax.set_yscale(\"log\")\n",
    "ax.tick_params(axis=\"y\", which=\"both\", pad=-1)\n",
    "ax.set_xlabel(\"Bandwidth (Gbps)\")\n",
    "ax.legend(loc=\"upper right\", bbox_to_anchor=[1, 1.35], frameon=False, ncols=3)\n",
    "ax.axhline(y=0.2, color='black', linestyle='--')\n",
    "\n",
    "fig.savefig(\"fig-sens-bw.pdf\", bbox_inches=\"tight\", transparent=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAU4AAACZCAYAAABAH9NKAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAA9hAAAPYQGoP6dpAAA90ElEQVR4nO2deVhUZfvHPzOsggu4i2yCC7IJioIripamqaVZ2uKWmqVm2aJWhtmrubS+mm+LhWla6vt7rcxcWlxzIVPcFUlUFDdAdmFg5v79MTJIgDHI7vO5rrlmzplznnPPOfd8z7Pc5340IiIoFAqFosRoK9sAhUKhqG4o4VQoFAozUcKpUCgUZqKEU6FQKMxECadCoVCYiRJOhUKhMBMlnAqFQmEmSjgVCoXCTJRwKhQKhZko4VQoFAozUcKpUCgUZqKEU6FQKMxECadCoVCYiRLOUtC/f38CAgJo2bIltWvXJiAggICAANavX29WOb169SonCxXVBZ1Ox5tvvom/vz8BAQF06tSJjRs3lqqs2bNnM3v2bLP3+/zzzwkMDMTb2xtPT08mTJhAWlpaqWy4V1DCWQp++uknoqKiWLZsGUFBQURFRREVFcXDDz9sVjnbt28vM5uiziaz5eBV0yvqbLJZ++v1eubNm4e3tzf+/v506NCBZcuWlZl9txMeHs6uXbsAGDduHAcOHDC7jMjISKZPnw7ADz/8wJtvvlmmNpqLIf4aOb//iSH+mln7jR49mosXL7J//36ioqL4+uuvmTBhApGRkeVkaUEWLlzIsmXL+OGHHzhx4gTR0dHY29szfvz4Cjl+tUXuVQ6HixyZY/x8ZI5x2Uy2bdsmoaGhpuUDBw5It27dJDAwUHr16iUnT56U1NRUcXNzk82bN4uIyEMPPSRz586V5557TgDp0KHDXf+UhJRssR36vTBwvellO/R7SUzNLnEZ48ePl4ceekhSUlJEROTy5csSHBws8+fPv2v7/k5oaKhs27btrsqIiIiQUaNGlYk9d0vW6h8k0aWbJDbvIoku3SRr9Q8l2u/MmTNib28v6enpBdbv2rVLoqOjRUTktddek06dOknr1q0lODhY4uPjRUTk22+/FW9vb/Hx8ZHHHntMbt68KeHh4dK/f3/p0qWLuLu7y8SJE01lLlq0SAICAsTf318mT54sOTk5kpWVJfXq1ZMjR44UOH52drYsWLBARERyc3Pl5ZdflsDAQPHz85M5c4z/mW3btknv3r1lyJAh0rZtW7nvvvskMTGxdCewGlLzhTMzXuTGbY6RfFwk/YJRLFchstrK+H5kjkjmFZGkqPxtU04Z9y+G24VTp9OJv7+/xMbGiojI7t27TaL422+/ScuWLeWzzz6Tbt26iV6vFxGR0ty34hNvyp8xNwq8Yi6lifdzv4h2kFE0NYPWi+f4LfJHdJL8GXPDtO+puFT5M+aGxCfeLFDm+fPnxc7OrpDjHz9+XOrWrSuZmZkSHh4u4eHhpu/yxC8nJ0fGjRsnwcHB0qJFC7n//vslIyNDYmNjxd/fX0aPHi3+/v4SHBwsZ8+elS+//FLs7e3F09NTDh06ZCrno48+knbt2km7du3Ey8tLNBqNREdHy9GjRyU0NFSCgoLExcVF3n//fUlISBAXFxdxdHSUt956q4CI7t27Vzp16iR+fn4SFhYmZ86cMdk7ffp0k6gsX77crPNuyLwpOUdOFXpl/7pHEp27GkUz7+XSTbJ/3VPk9obM/HO/bt066dSpU7HHPHPmjAwePFhyc3NFRGTkyJHy7rvvSnx8vDRu3FjOnz8vIiITJkyQFStWSHh4uAQGBkpmZqZkZmaKk5OTHDt2TLZs2SJDhgyRnJwcMRgMMn78eFm8eLEcPHhQGjRocMff/emnn8rzzz8vBoNBdDqdPPDAA7JhwwbZtm2b2Nvbm2wYNGiQ/Pvf/zbrnFZnLCu7xlvunPkU/loGD180Lv8+HBr3hKB/w/G3wZADGivwmwUnFsGJd+CRJOO2e0dDs77gP/sfD3P69GliYmJ46KGHTOuuX7+OTqejV69e9O3bl6lTp3LixAm02tL3kHy6OZa3vj1dYN0Toc68/URbhs43Nu9E4K8rmXR8aYdx+QejTaM/Osi+0zcIH96G2Y+3Ne1/4MABWrZsSf369QuU6+3tjbW1NSdPnizWnj179mBhYcG+ffsQEcLCwti0aRMdOnTg6NGjfPHFFwQFBTF16lSWLFnCe++9x1dffcXs2bMJCAgwlfP888/z/PPPG3/PE0/wyCOP0KpVK1544QVmzpxJ3759iY2Nxd/fnxdffJE5c+awfft23nzzTZYvXw4Y+wsfe+wx1qxZQ0hICOvWrWPEiBH88ccfAGRkZPD7779z6NAh+vTpw6hRo0p83vUx50l9YGzJNjYYSB/5cpFf1d30JZZ+bQDQarUYDIZii2nZsiUffvghX3zxBadPn2bPnj14eHiwZ88eunTpgqurKwCffvopYOzj7N+/P7Vq1TLtn5CQwNatW4mMjCQoKAiArKwsLC0t6dKlCxqNxnS8o0eP8tRTTwFG3923bx9bt27l0KFD7Nhh9KWMjAyOHj1K586d8fX1NdkQEBBAUlJSyc5PDaDmC2erZ8B1aP5y12/Bsg4cvU00Jce43HICNLs/f9vOy8GqbokOo9fr8fT0JCoqCgAR4dKlS1hbWyMinD59mrp163L8+HHc3d1L/XOe6deCQcHNCqxztLfCrbEdbZ1rc/JiOp5N7fj2lY5otZoC2y2f2p6MbD3NHG1LdCwRISsrC71eX+w2PXr0oEGDBnz88cecOnWK6Oho0tPTAWjcuLHpzxoQEMDOnTv/8Zhz584lLS2NOXPmAPDee++xefNm3nnnHY4cOWIquyiio6NxdHQkJCQEgGHDhjFhwgRSUlIAGDBggMkWc//kFi3dqLvpy0LrDdeTSB/1ivFulYdWS+3lC9E2ql9oe4uWbqbPQUFBnDhxgoyMDOzt7U3rly1bhkajISAggMcee4yXXnqJRx55BAsLC0QES0vLAoKXlJSETqcDwNIy/y+t0WgQEfR6PS+++CLTpk0DICUlBY1Gg6WlJdnZ2URHR9O6dWv8/PxM/uvu7o5er0ev17No0SKGDBkCQGJiIrVq1SIyMhJbW9tCx7pXqPmDQ7WagYNf/nI9b7B3AdGD3xwYoTO+ix5qNQHHdvnb1m1j3L8EeHl5kZSUZBKH1atXM3DgQAA++eQTLCws2Lx5M88++yw3btwAwMLCgtzcXLN+TrP6trT3dCjwatHUHq1Ww7yR3jSuZ817Y/0IauVo+j6PNs51aO/pQLP6BYUzKCiImJgYEhMTAUhOTkan03HkyBH0ej0+Pj6F/hh5f9QffviBESNGYGdnx5gxY+jRo4dpO3P/WOvXr2f16tV8/fXXJmF49NFH+e9//4u3tzfz5s274/5F1d5ExHSO8+y5XXRKiqaWLZZ+bQq9rMM6Y79wOljc+itZaLFf8CrWYZ2L3F5TK/+cuLq6MmjQICZPnkxWVhYAx48fZ/bs2fj4+LBjxw7CwsJ49tln8fb2ZuvWrej1ejp16kRkZCRXrlwBYObMmaxatapY28PCwli5ciXp6eno9XqGDx9OREQEdnZ2vPHGG4waNYoLFy6Ytt++fTtJSUlYWFgQFhbG559/Tk5ODpmZmfTu3Zuff/7Z7PNX06j5Nc7iuL357TfrrouzsbFh3bp1vPDCC9y8eRN7e3tWrVpFbGwsb731Fvv27cPd3Z0RI0YwefJkVq1axZAhQ/D39+ePP/4oUOMoLQ+FOPFQiJPZ+7m6uvLkk08ybtw4VqxYwe7du5kxYwZarZYZM2ZgZ2dHw4YNTX+Y6Ohojhw5AsAvv/zC8OHDGTNmDPHx8ezcuZM+ffrc8XiWlpaFbhiHDx/m+eef59dff6Vu3fxa/s8//8ypU6dwcnIyNcn1en2RZbRp04akpCT27dtHSEgIa9euxdnZmQYNGph9TszBZsRArEKD0Z+7iIW7M1qnxiXe98svv2TGjBkEBgZibW2NjY0Nn332GSEhIbi4uJh8xMrKinbt2nH27FmaNWvG4sWL6devH3q9noCAAKZMmVLsjWXgwIEcOXKE4OBg9Ho9PXv2ZNKkSQC8+uqrNGvWjEcffZSsrCx0Oh0eHh589913uLi4MHHiRGJiYggMDCQnJ4fhw4czePDgMo0IqY5o5F6qXyuKRa/Xs2DBAlauXImFhQVarRZXV1esra356KOPsLe3Z/jw4Vy4cAEvLy+ys7OZPn06DRo04PHHH8fS0hIbGxucnZ1p06YN48ePp2fPnpw7dw6A5cuXs337dpYvX84HH3zAxx9/TEREBLNmzWL27NnMmzePY8eO0axZM1PXwLx58zh16hRLlizBwcGB1q1bExkZyZYtW9BoNDzwwAM89NBD+Pj4mMreu3cvL7zwAhkZGTg4OPDZZ5/h7e1Nz549mT17Nj179gTuvaalomxRwqm4I3k15aZNm1a2KQpFlUEJp0KhUJhJzR8cUigUijJGCadCoVCYiRJOhUKhMBMlnAqFQmEmSjgVCoXCTKpcALzBYCA+Pp46deqU6gkPRfVDREhLS8PJyemunuMvS5Qf3nuY44dVTjjj4+NxcXGpbDMUlUBcXBzOzs6VbQag/PBepiR+WOWEs06dOoDR+NsfvVNUc469Axot+EyH4wtADOA7E4DU1FRcXFxM174qoPywhlJGfljlhDOvWVS3bl3lsDWJOnZw9E04/y4YbiVW+dv1rUpNYuWHNZQy8sOq0aGkqPl4jDa+G3SgtS6TxCoKhdn4zTL63136oRJORfmhz4Kzy0GEqN3fsuVyAFuudGTLJW+itiyqbOsU9yJHZueLpkFnzMNbCqpcU11Rg7j+O+wfT6KVH50/9SQrN9z0le3vBi510VG/jnUlGqi4p7i6DU5/BF7ToP17RtGU4pN03wklnIqyJfkoXNoAPq9B094w6CyOtZxpWj+Rc9cyAdBqwNOpHg72VpVsrOKewr4FeIyBgIXG5bvoLlJNdUXZknQIYldCTioA0cmOPDI/0iSaAAaBt59oW2hqD4WiXBABfTbUdocO74PW4q6LVMKpuHvOfAqHb929WzwJ/Y+AVV3++/slfCb/yp9/JbNyWnu8XYxhHj6udRgcXLIpSRSKu+b0v2FrZ2OfexmhmuqK0iMGY0xcbjrkJIMIWTnCsfPpBLVyJNS3IfOe8mbKgx7YWltQ29aSZz6OYu6T3qq2qag4GvcwTshoUbJJCktClUtknJqaSr169UhJSVHxc1UVMcDOh6FhCPgYg4cNBmHNrkvMXHmcm9kGLnx5PzZWJWsSVcVrXhVtUpiJPss4eq4pWcPanGuuapyKkqNLNk6XrNFCo65Q1zg3+67jCbz05TH+OJPM4OCmLBjlU2LRVCjKjciJxr72Hv8r86KVcCpKRlYCbGwLgYuMwezerwLGxAgzvjqBQWD7vG6E+jasXDsVijxaPAm6G+VStBJOxZ25EQWOAWDbEPz/Bc36kpCazdtrTjO0sxM9fBvy3evBNKhjrfotFVWDnDSwqgNN7zxN9d2gRtUVxXN9D2wKhGu7AMhyG8eiTem0fOZnlv96gbiEmwA0qmejRFNRNTDkwq+9IOq1cj2MqnEqCpKTBld+Bpch0LAz9NwEjboRdTaZh+dFEpdwk4n93Akf4UWjejaVba1CURCtJbR5Eep5lethlHAqCnL+Gzg4DRp1B9tGxNuE4qTR0KKJPd286/PGo21o41x10r8pFCZ0N8DaEVo8Ue6HUk11BVzfCzHLjJ89xsKAk5xJqsWQeftp89yvXEvOpp69FSunBSnRVFRNsq7Dj15w9qsKOZzZNc4bN25w9uxZLCwsaNGiBfXq1SsPuxQVSfxGYwIEz7EkpOt5e80Nlv50kGaOtnzybDsa1q0+iTiUf96j2DQAn1ng1P+Om0WdTeZqcrZpuYmDDQEeDmYfrsTC+dNPP/HOO+9w6tQpXFxcsLKyIi4ujrZt2/Lqq6/St29fsw+uqCRE4PhcsG0KLceB7yzwews0Wp75OIqfo67z9hNtmTrQk1o21SMeU/nnPUzWdbBtBG0m33GzxFQdnV/dSZbOYFpna63lUkQ/s7N0lUg4x4wZQ8OGDVm6dCl+fn4Fvjt27BjLli1j1apVrFixwqyDKyqYvIfENBq4GQ9oEBHW/H6dJg429PJvxLtjfKldy7JaDfwo/7yHSfoTfu4OYT8bH8q4A461rXBvbMfpi+kIt7J0NbUvVZauEj1yGRcX948TV124cAFXV1ezDfg76lG3ciInHbY/AF4vGkfMRdh9MomXvjxGZPQNpg325L2n/f65nHLgbq95efin8sNqgl4HMZ9Aq2dBW7wAnrqYxscbz7Ls5/MFapz/m9mJhzs7AeZd8xINDuU5ZXZ2NocOHQJg9erVvPLKK1y+fBmgTERTUQ7cSu+GVW2oHwQ2DbmWnM3Q+ZF0n7GLXL2BbXO7VppolgXKP+9BRODmZbCwhjbP31E0X/j8CG2f+5W1u+N5abAnrZ3sgbvL0mXW4NBTTz2Fl5cXOp2O8PBwRo4cyejRo9myZUupDq4oZ5KPw89dIHQjNO6Gzv89rK201M7O5fKNbFa+2IHHQ51rTPC68s97gCOzQWNhzK25fzy0es6YY/M2ElN1fPnLeXq3a0R7Twf6tm9CUEtHhnVzwsbKgqBWjnedpcss4YyNjWXt2rVMnz6dp59+mhkzZtCxY8dSHVhRTohA6kmo5w312oLPa2TV8mLJ+jO8910M+xaF4tbYjj0Le1S2pWWO8s97AI2FcZbKvDmDrB1NX0WdTWbJxlhW7YjDYIC6dpa093TggQ5NChTxUIgTD4U43ZUZZglnTk4OaWlpfP/996xZs4akpCQyMzP/eUdFxXFuNewbDYNiEDtX1iQ8wcz3DxKXcJNn+rljb1s9RslLg/LPGk52ElFn4rl6JQgkFzRWNAmZQgDwn59iee6Twzg3rMWsR9sw7n53GjuU3wCnWcI5adIkWrRoweDBg2nXrh0tW7bkjTfeKC/bFCUlOxFuHDImNXAdCjb1wc6V11acYP7/nWFQp6Zsmt0ZrxoevK78s4aSeQnsmpN405bOK8PI0ueHllnt3MaVlQMYFNyUJg42DApuiqVF+T/XU6JRdREpcpL2mzdvUqtWrTtuYy5qNLMUHHoFzn8LA/8i5qqOq8nZdPVuQEx8OnEJN+nl36iyLbwjd3vNy8M/lR9WEWJXQeQ4GBSL3roxLceu49wNa0ADCI3scrmy+pEy6acv81H1Rx55hB9//JG/a2ytWrUQEb777juGDh1aeosV5nN5K1zcYPzs8zqJXfbywpen8J78K69/fQKAlk61q7xolgXKP2sYV7fBhXXGz80HQHAE2DTiz79SOHfDBqNoAmj4dGrXShncLFFTfeXKlcyZM4dp06bRrl07XF1dsbKyIjY2lj///JNhw4ap4OKK5q9loLFA12QAizde519ro9EbhLdGtOWFQZ6VbV2FovyzBiACiHF2gXOr4eZlztsO4D+bLnEyzp3v37CgYysHfpnThec/P8qJuLRKnfTPrDmH0tLS+O233zhz5gxarZZWrVrRu3dv7OzsCm2bmppK165d2bBhA+7u7uzYsYOpU6eSmZlJ7969Wbx4MZaWhXVbNZGKQa+Dw6+BUz9jX2ZuBljYocsV/J//jTD/Rswe4VWuHeLlRVldc3P8s6JsUpSAnDT4JRR8ZiIuj/DboYss3nSJDX9coU4tS8b2cWPBKB+sLI0N5O/2xfPMx1F8NimQwSFlJ5xmXXMpB/bs2SO+vr5iZWUlsbGxkpWVJa6urnL69GkxGAwycuRI+eSTT4rcNyUlRQBJSUkpD9OqHwZD/vtvD4jELJPdxxOk2/SdcjIuVUREbmbnVqKBd09VvOZV0aYaweFwkSNzRPQ5IntGGpdFRHdgpsj1fZKRlSOOI34U38m/yiebzkpaZk6FmWbONS+X4afPPvuMpUuX4uRkjJWKjIzEw8OD1q1bo9FoePrpp1mzZg1gfNojNTW1wEtxi4w42NLROH2FRsNfbdbyyDo/us3YRUZWLpnZegBsrWtuiJGiZhF12Z4tW//Hlg9D2LLnCN8f0TD18yM4f9idBOsA7GwsOfhBT478uxfP9GtB7VpVM2VwuVgVERFRYPnSpUs0b97ctOzk5MTFixcBeOedd3jrrbfKw4zqS24GWNpDraZQ1wvQ8M2Oi4z66E+aONiy4sX2PBHqUmOe+FHcGyQeW0nnTz3Jyg0vsL5BnTgmPtACza1BH/cm9pVhnlmUqMb59NNP39VBDAZDoXVarfHQM2fOJCUlxfSKi4u7q2NVey7/DN+5QsYFsvVajjVfCo7t6OZdn7dGtCX6P314qperEs3bKI1/vv/++/j6+uLr68uYMWPQ6XTlYJmCnHTjC5CsJDzqJKAlTw+E5nV1XPiiL/960psG1Sjva4mEMy9xQmlxdnY2JVsAuHz5Ms7OzgDY2NhQt27dAq97DjFAWozxc8MQpM2LrP0jh7bP/cqAOXvJ1RtwaWTHzGGtq01+zIrEXP+MjIwkIiKC/fv3c/ToUXJzc/n444/Lybp7GL0ONrbl8Lb/MH7JIVznezDARzCYZEfD4gcvYWdbNZvjd6JEFut0OuLi4grFyeXxT5lngoODiY6O5tSpU3h5eREREcGAAQPMt7amcmwuRH8Eg8+zJ0bHSyu6s+/0UR7s2IQFo3wq5EmI6oy5/uno6MiSJUuwtzc2Cdu1a0dsbGyB/nXV115KshONoXJeL7H1SDL/2vERu/7S0rzBVV5/tDVP97mPjed/zw8nevSFyra4VJRIOM+cOUNoaGiRjqnRaDh79uwd97exseHrr79mxIgR3Lx5k06dOjFp0qTSWVydOTLbmKTAbxYcfAVykiH4c2MW9sbdMWjtmLh0PxZaDb+83ZXe7Wp+8HpZYK5/tmrVilatWgFw7do1lixZQs+ePdU0G3eDCGg0XIk/hz5yCc2b9iHmsiPaWo1YN92DwcHNTOFEc59qe9fZiSqbEsVxBgYG3nVzvaTU6Pi5o28XzOxSy5mkPn/xr7WnebKnC+09HbiUeJNmjrbV1qFKw91e89L657lz5xgwYACPP/44L7/8MtnZ+XPRpKam4uLiUjP9sIyRkx+x/+ABllyZytrfLzGutxNLJ3Uss8ewKwpz/LD6dS5UV/RZRF3INWV2yREbttVbwpcTfibXIHRq5Uh7TweaN6hV2ZbeE0RFRTFgwABmzJjBlClTAGPLSHFnorYs4GqGNTTpBRc3cC2rLh/90YI/L7jh2TSJBaN8GN3b2DVSnUTTXEoknBMnTixvO2omYjBmLarfgcR0DZ2X+ZKlD7xtgzhGh7kyf5QPTRxtK83M6o65/nn9+nX69evH0qVLGTJkSDlZVfNITNXR+dNWZOVqgXOAHzYWBrr61Gfj6Jb0a9/knmkplWjU4eTJk6bPV65cKTdjahznv4XNHSHjPI51rHF11KPV5PWMCC3rZ/PF8+2VaN4l5vrnhx9+SGpqKnPmzCEgIICAgABef/318jSx2iMiHDpxGitLK8Dow1oMtGxej5/ndKV/UNN7RjShhDXOnTt3mj7379+fgwcPlptB1Z7DbxgTFfjPAeeHoc9Ojic4MGPFPuLT7TGI/taGGhY+0+Oecrbywlz/nDt3LnPnzi1vs2oMFxNu0jf8d07EpeNSO4U0jINoBrS83e0YWm3vSraw4ilRjfP28aMSjCXdWxhyIe4749M+AFZ1wMroWBeT4elv7fCfuo0TcWl8OikAbxdjMuHKzOxS01D+WfZEX0rn443GaAQnR2tCfRvx28t1iZ12HO/GWQD4NM5isNeNyjSz0ihRjfP2Tt6a3OFrFmIw1ixvXoLdQ6HrGnB9BLynmzYZ+cGfHD2fyofj/HimbwusrbTY2VhU+1CMqobyz7LBYBA2/XmVJRvPsvngNRrVs+Zxh09xtM5g6bNLbm0VxtxxxuxEc8cFow0YXqk2VxYlEs7ExERWrFiBiJg+387IkSPLxbgqS/RSOLsc+u4Hezd4MBrqeJKdo2fpT7EEt3akS9sGfD45kEb1rKlrlz91aVlMFKUoiPLPkhN1NpmryflhV00cbAjwcMBgENq/uI3DsakEtXTgqxfa82i35theuGQMnbsN5cMljOMcM2ZM8QVoNHz55ZdlZlCVjOMUA5xfC3VaQoMguP47XNsFXtPAwhqDQVi94yJvrDrBxYQsFo3x4cXBLSvb6mrD3V7z8vDPKumHd0liqg7nsZvJ0uXnjrDQaoj5tA/uTez56tcLeDnXplOTq2gS94Ln2Eq0tuIp8zjO55577t6cZlWXAtb1AA0c/xe4PGIUzkZdjS/g1MU0Riw6QFRsCkM6N2PLbG/a1PBJ0aoa96x/moljbStaNLHj1MV08qpLGuBqcjbuTewZdSv+kqOLIe7/wP0JsFCxrUVRosGhZ555prztqHyOzDY+2QPG9z1PwfqmkHEBNBq4fx/4zzZtnpBqbO40dbDBuaEtvy/ozv/NDFaiWQncE/5ZBmi1GurXtub2Nubql4MIblPf+Mhk6mnjSt9ZcN8eJZp3wOxR9RpL3kT331gZ3+3dIWABWDsYv7eqDcDZKxk8/u4BPCf8zLXkbBxqW7NhVme6tG1Qaabf69wT/llK9p9O4qn3D/DzoWsAfDjOD4+mxqlEfFzrMLTLrb7Kv5bBpkDIjDcOet7yd0XRlKipfuHCBcaOLb6/oyz7OCsNv1lw7C3jRPdaa2j3doGvr6dk86+1p/nPplga1bXhvbG+1K9jVUxhiorknvBPM8jS6Vm7+xJLNp7ljzPJeDS1MwlkUCtH3hvrmx/ZkReE4P4k2DYFu3t70KeklEg4a9euTWhoaHnbUjnEbwL9TUg+DqLPT8Bx9G2jmN5i/JJDbDuawOzhXrww2BM7G/WYf1WhRvunGeQl1fhkUywvfnGMfu0b8+OsEPq1b4KFRX6YlmlUPPk4bH4Quv8f1HYH54GVZ3w1o0T//gYNGjBq1KjytqVyOLcKRE9UegBXbd8H98fh3GoaxOk4FH8Oz6b2hLVrxPtP+1HXzpKGdVW/T1WjRvvnbRQVStSuRT12HEtg8Y9n8Wxqz8Ixvozu7Ur/oKa0bl5Ec/vI7PzUhue+Bn0WaFXLyVxKJJw1rg/p6jZAA016QqfPSczQ0vnpLbfCNPYCLdAAQhRvDm9DWLtGeDSt+vOg3KvUOP8sgsRUHZ1f3VkglMjKQoNHU3tOX0rH26UOgzoZn0RzqG2NQ+3ipqEQYx/+8X8ZW1Z+c8CueTHbKoqjRMI5fvz48raj4hCB4/PBpqFROC1r4VhH8Ghiz8mLaaYRRztbC7bP7UZQK8dKNVfxz9Qo/ywGx9pWeDSx59TFNAzGnMHk6IW2zrVZOrEdvfwbFv/UlAjcjDcKZNuX4dgco2hqrQt0RylKTolG1ZctW1bedpQ/1/eYptml2xroshIw1lZOxKXx9hNtC4RprHyxgxLNMsYQf42c3//EEH+tTMutEf55BwwGYfPBq1hbajDc8lER+GJKIOtfDyGsXaM7P2p6Yr5xxFyvg1MfGtfd3pevMJt7YzIbEfhzKpz+yLhs7UCuAb7ZcZGAqdvo8OJ2unjVVwk4ypHsbzaQHDKUtMeeJzlkKNnfbKhsk6o8WTo9H3wfQ+uJvzBgzj40GnCqb0xB6ONax5QwuBCGXNg9HGJXGZddH4XOK0FraRwA9ZsDw7ON76ZsXQpzKFFT/fjx43h4eBRanzeK909zDlU4R2YbO8Cb94fYr43ZikI3gI1xDp8vtp7jnf+e4a8rGfQNbMy/J/jTxNGmRsyFUhUQvR7DlesYzl3CcCGe3OPRZC//X/4GBgMZMxZiFRqM1qnxXR+v2vnnP3DheiaujeywtNCwZONZQtrUZ+W0DoS0ceT7/ZeL9tHMSxC3HlpPMgqkTf38APY6nsYXFHiI415tphvir6GPjcOihUup/a9EwtmyZUt++umnUh2gMoi6bM/VY6uB9YDQxPdxWrZqiK1osAQ2H7xGoEc91rzakQ4tHUz7qeQFJUduZqO/cAnDeeNLfz7+1vslDBevgC7HuKFGg6a+Q+EC9Ab05y6WiXBWN/8sily9ge/3X2bJxlh2Hk/gr0/vw72JPSc/7oO1VX7DsICP6rMhJwVsG8ONw3B4JjgPBnsX6Li0kn5J+XM3wpf1zQYypy8Ag4BWi/2CV7EZYX4YVomE09raGjc3N7MLrwwS46Lo/FkbsnLCTessd2uo/dVm/jMxgOE9nPn2lY4F4toUhRERJCkZw7lbYnj+EvoL+eIoVxPzN7axxsLNCa1bc6x6hWDh1hytW3Ms3Jujbd4USUohOWQoGPJHhLHQYuHuXCa2Vhf/LC4z0fvfxfDBD39xMeEm3bwb8M3LHU1zT90umgVCiY6+DTGfQZNQ6PI1NOsLD1+u8U/8ZH+zgYzpC42+9DfhE10OhqsJxtbOlevIlesYruQv6y9eQS5dzS/sLlo+JRLOoKAgswqtNPQ6HP8YiEedcE4l1b818b2g1wtP9XSna9v6AEo0byE5uRguXcFwId4ojuduE8cL8ZCeadpWU98BrZsTFm7Nsezc3iSUFm7N0TRugEZbfHe5xqkx9gteJWPGQtAbwEKL/fxXy6S2CdXDP4sKJ7K10nJpeT/OxKfTN7Axkwe0IMDDofhCdIkQvSQ/lMhjDLR9xfid1gK01UM0za0xigiSkkbu0WgyXl2AaRTXYCDjlfncXLYGSUxGEv6WVNnWBm3TRsZXs8ZoGjck53bhhFK3fEqUVq4iKVU6r9RoqOVkvNveOMz/Nv3M0G/z07pFDDnP6NFTy8niqo2kZ9yqMcYXqjkaLl4F/a3BAQsLtM2bmMRR69YcC1cntO7NsXBtjqbO3cexGuKvoT93EQt35wKOWhVTuJW1TQaD4Dv5V2Nmolvrmjew5cIXfe/cn359rzGUyHUo6JLhvw0Ag3FUfHh28ftVUf5eY7R752WseoUgl6/fqhnm1xBvX+ZmVrFlWvXpimU7L6M45gll04Zo6tUpEG1giL9WZMvHYe//oXVqfI9ND5ybAT93IcdjEl9eHc25q5bMfeol2v7+Kyfj0vFxrcPIkc9XtpXlhoggVxOMonghHv25guIoicn5G9vVuiWKTlj3C70lisaao7Z5UzRW5esOWqfGZVbLrG4s//UCl5KyuL2W8tE4v6JF8+YVY3IZC1vj0z3JR43CeXoxJtEs4rHgiqKkNUZJz8BwOV8E9dGxZH2yGtNJMBjInL6w4E421mibNjTVFC39vYwi2LQRWFqS8czrmGKywNh6mfdyifxKW4Ytn+ornBnnoZYTYmHHertvmfmpgej4w4zs5QLAvKe8q+QIeWk6tiVbh+HiZaMoXsivORoF8jJk5dc8NE0aYOHWHAsPF6x7hRhFMa9J3cBBTS1RQYgIO48nUr+2FX7u9XCsbcXIXi5sPniNmMsZ+LjW4eHORQxE3rwC37lA5xXgPsKYocvS7laht0KJ8vo4SxlKdDeDKwVqjBoNNiMfxqKVe6EaouHK9QJdPQDUtoci2re2Mydi3asz2maN0DjUvbOPLph+V8JnM2IgVqHBRbZ8zKF6NtV1yfB9C3LaziLs647sPpHI/YGNmT/Sm0BPh4o01yzu1LFtSE7NH5Uu0LSOx3D5Wn6/jpUlWpdmxpqjq5NxAMatOVrX5li4OaGpVf2mGq5JTfWMrFxWbb/Iko1nOXo+lakDPfhwvL/p++/2Gefr+WxSIINDbsUKx34NF9ZB6PfG5Qv/haa9wbrsH8C4kw8CSOZNo/BdLtxs1l+Ix3D8TOFCLS3y+xKbNkLTtCHaZo1NTWZt00ZomzQsdpAwr6lcUorr8rlbzLnm1UI4o7Ys4GqGNTTrD5c3kqmDBzu3xMqpF+98d5mOrRzoE1C1m4D6i5dJ6TKsYDNDA9o2Hsjl60hKWv7qenXy+xpd8wdhtO7NjY5pYVEJv6D8qCnCufXQNR5b+AepN3MY2LEpUx70JOz2RyGPzDaOivvMhN8fM8YVd/rEmKHr0kZo/z5YFPeMuZHS1hbFYEB/IobUB8ZS4BE5DVh0agc3UjBcSUBS0wvsp6lXJ7+prNGQu31/obJrr/k31l07lMiO7G82FKoxliYcqDyoUX2ciak6On/aiqxcLXAS8ACExXV8mOxWh5nDqk7G9TvGNl6ILyiaAAIWzRpj+dB9xtrjrWa11qFqiIeiIH8PJ2pU14arKdkkpup4spcLfm51mdDXnWcfcMe9yd8G00QgJxVOf5A/Kt70PuN3Tg8YX/9AcbVFuZmN4eptNcTL10zNZsmrMV5LhJzcwoWK8WXZNejW6HOj22qPDdHY1TJtWtzgimULlxKfw7JqKlc2Vb7GaTAIflN+42RcCnIrvKipoy1nP7uPWmWcE/Of7uZmxTba2hhDdm7VGDUOdcl674uCd/tSNFNqItWhxlnURGfGDFrQN7Axm9/qcucCz66AyHEYkq3RX7PAorEe7cT0O+5i8rcr18k9EUPmtHkF/Qegbm34Wy2R2nYFxC8vHAdrazJfnX9XPliVa4x3S42qcWq1Gt7ufoyhq/MCnDUsfSCaWjZ3vkOb26QpeDfXYPP0o1h4uBQK4ykQ29jAwRS2Y9m5vbG/8VbNUdOkcLYaiyYNyy2WUVG+5GUnuj2DVl07S36cFUJX72KmTYl8BuxbgM8MaD6A7JgHyPj0OogGNEKtS6OxHPhi4dph3iDL1QTI1hVd9i2sB/TCKrhdwVpi7eJDxzRIlRhcqe5U+RongCFqNn5LvDhxzRafxlkcmXwKbcDsYsv4xw7w9AxjTfFWzVF/8i90/9tSuCCtFq1L0/yYxry+RjenUsc2llfHdnWmOtQ4Af63J54pc37FI/sGZ20cWRLeu+DIeNY1JOYLpNl4DNdSMOz7CEmrhUHfBv3ZOHTrtxZ/QLtaBcJwCtQWmzYCrZbUQRPuemAFlA8WR42qcQJoA2az6OGj/Oc/u3ju4R5oA4YXu60h/lq+aILx6YJXF6D7dQ+Ga4mFYxvta6FtWPToZe1V72PdvWynnb2XYxmrOw+c+5PDxz5Fi2AAbFacIfOXhhguXcSQkGl8v3IVcn7M30mjQdPwRLG1QLv3XsP6gVA0dez/MVSsrGIQlQ/ePdVCOLO/2UDI9IWEGAzw7DdkL3gV6yF9jbGNtw/AnL+E/tRfBe/KACLoz13E0q8N1mGd8wdi3Jujqe+AXL5edKe3Z9V//llRMRjir3Fz+nxTHkYtkLPhV3IbarGob0Db9j7j0yuN66Ft3hxNs8bGGmPjhmisLIsdWLHu3hFt3ZI9KqmayVWHChfOdevWMXv2bHQ6HU8++STh4eF33L7IGuQr88l4ZX7+RtZWxthGVycsQwLRXdxcqAO87or3inW08n6WWlH90cfGFRm8XXvBZKyCfcHB5477l9VTK6q2WDWoUOG8cuUKL7/8MgcOHMDBwYEHHniALVu20Ldv32L30cfGFa5BArYTR2DVq3ORsY3ZndqZ7aDqbn5vYe4N3KKFC2i1hTM8+fUCh5L5ivKxmkOFCufPP/9MWFgYjRoZEwqPHDmSNWvW3FE4i3NY27GPFut4pXVQdTe/NyjNDVzr1Bj7573J+OioaVTcfoq3qjHeo1SocF66dInmzfNn1HNycuLChQukpqaa1t3+GUrfxFEOqiiOom7gq1evpnPnzqZt/u6HADb3N8OqfUP0tkOxyPo/tA3VtLr3KhUqnIYimtznzp2jXr16hdYXcNwBoWjbe6O/cAkL1+ZkN2tEdhGOraie5F3rioqMK+oGvnv37n/2Q/dp4J63MD1vg3KzU1GxmOOHFSqczs7O7Nixw7R8+fJlunfvzsGDB03rLl26hLe3Ny4uJX+MS1EzSEtLK1K8ypqibuCenp4cOnTItKz88N6lJH5YocLZp08f3nzzTa5evUr9+vVZuXIlzz77bIFg09q1axMXF0edOnVqZAq01NRUXFxciIuLqzLB3hVFcb9dREhLS8PJqWLmeyrqBu7q6lot/LA6+E9Vt7Es/LBChdPJyYlFixbRp08fsrOzGTx4MA8//HCBbbRaLc7OZTMXTVWmbt26VdKpKoKifntF1DTzKO4GfjtV3Q+rg/9UdRvvxg8rPI5z2LBhDBs2rKIPq1CYKMkNXKG4E9XiySGFoqxRN3DF3VD81ISKcsHGxobw8HBsbGwq25QK517+7WVFdTiHVd3GsrCvymVHUigUiqqOqnEqFAqFmSjhVCgUCjNRwqlQKBRmooSzghkxYgStW7cmICCAgIAA1q9fX9kmlSupqan4+flx7tw5AHbs2EFAQACtW7fm2WefJTe3iAnEFMVSVf2nql/nv9s3c+ZM3N3dTefx448/Nq9AUVQoLVu2lMTExMo2o0LYs2eP+Pr6ipWVlcTGxkpWVpa4urrK6dOnxWAwyMiRI+WTTz6pbDOrFVXRf6r6df67fSIiYWFhcvDgwVKXqWqcFUhiYiLXr1/nqaeewt/fn7feeqvCEltUBp999hlLly41PcIWGRmJh4cHrVu3RqPR8PTTT7NmzZpKtrL6UFX9p6pf57/bJyIcOnSIOXPm4O/vz9SpU8nOzv6HUgqihLMCuXr1Kvfddx8rVqxg79697Nixg4iIiMo2q9yIiIige/fupuWishJdvHixMkyrllRV/6nq1/nv9iUmJtKlSxc++OADDh48SEJCAnPnzjWrTCWcFYi3tzfr1q2jQYMG2NvbM2XKFH788cd/3rGGUFRWIq1WuWBJqS7+U9Wvc8OGDfnxxx9xd3fH0tKSl19+2ezzWHV+zT3AgQMH2LBhg2nZYDBgaXnvPPXq7OzM5cuXTcuXL1+u0ok0qhrVxX+q+nU+c+YMX3/9tWm5NOdRCWcFotPpeOGFF0hNTUWn0/HJJ5/cU8klgoODiY6O5tSpU4CxCTVgwIBKtqr6UF38p6pfZ2tra6ZNm8bFixcRERYvXmz2eVTCWYF06dKF5557juDgYHx8fAgKCmLEiBGVbVaFYWNjw9dff82IESPw8vIiNzeXSZMmVbZZ1Ybq4j9V/Tq7ubnxwQcf0LdvX9q0aYOFhQUvvfSSWWWoZ9UVCoXCTFSNU6FQKMxECadCoVCYiRJOhUKhMBMlnAqFQmEmSjgVCoXCTJRwKhQKhZko4VQoFAozqTHC2b59e0SEVatWsXDhwhLvd+jQITw8POjWrVuhTDPR0dE8/PDD+Pn54e/vz7Bhw4iPjy9r0yuEyMhIpk+fXmj9uXPnsLa2NuUl9Pf3x93dnfDw8EqwsuaRmprKlClT8PX1JSAggB49erB3795SlxceHs6uXbtKte+YMWM4f/58ofWjR49m+fLlpbapJNxud8+ePdm+ffs/7pORkcGQIUPQ6/WFbNy/fz/NmjVj8+bNREZGMmPGjHKyvGhqhHBeuHABZ2dnNBoNO3fupFu3biXed8OGDTz22GPs3r0bjUZjWh8fH0+vXr0YO3YsR48e5ciRI3Tr1o3+/ftXiVRe5nLixAmuXr1a5HdOTk5ERUURFRXFkSNH2LNnD++++y4nT56sYCtrFgaDgQEDBuDg4GA6vwsWLGDQoEHExcWVqswdO3ag1+tLte+2bdsqzXdLY/ecOXMYPXo0FhYWBdbv37+fIUOGsGrVKvr160enTp04e/YsR44cKUuT78xdZQitAtx///3SvHlzcXFxkXbt2omtra20a9dOMjMzC2y3d+9e6dSpk/j5+UlYWJicOXNGNm7cKE2aNJEmTZrIrFmzCmz/xhtvyKhRowod75tvvpGbN29KRkaGPP744+Lj4yN+fn7y1VdfiYhIRESEPProo9KvXz9p1aqVPProo5KdnS0iIh999JG0adNG2rZtK1OmTBGDwSCjRo2SiIgIU/lubm4SGxsrEREREhoaKn5+fvLSSy/JqFGjZMCAAeLl5SXr1q2TAwcOSLdu3SQwMFB69eolJ0+eFBGR0NBQmT59unTp0kXc3d1l+fLlkpCQIC4uLuLo6ChvvfVWgd8TGxsrbm5uBdYdOHBAatWqJXFxcSIismjRIgkICBB/f3+ZPHmy5OTkiIjIwoULpWXLlhISEiJjx46V8PBws65dTeeXX36RFi1aiF6vL7B+8+bNcvHiRRERmTt3rrRt21Z8fX1l2rRpkpubK7GxseLv7y+jR48Wf39/CQ4OlrNnz8qXX34p9vb24unpKYcOHZKYmBi57777JDAwUEJCQuT333+X3Nxc6dSpkylx8AsvvCDjx4+Xf/3rX2JlZSVt27aVq1evFrDn7z6YR3p6uowZM0YCAwPF399fPv/8cxG5s48vXbpUWrVqJYGBgTJ+/HgZNWpUIbtDQ0Nl5MiR0r59e3Fzc5Nly5YVOnZKSop4enpKbm5uARv37dsnLi4usmvXrgLbf//99/LEE0+U4iqVjmovnCIiM2bMkJ9++kl0Op107Nix0PfZ2dni6uoqe/fuFRGRtWvXSlBQkIiIhIeHF/mHHzBggCxdurTYY77yyisyadIkERG5fv26tGjRQg4fPiwRERHi7OwsycnJkpubK+3bt5cffvhBDhw4IB4eHpKUlCR6vV4efPBB2bZt2x2Fs0WLFqLT6UTE6Dh5jqHT6cTf39+UzXr37t3SoUMHETEK5+TJk0VE5ODBg1K/fn0RMTp7UTeC2NhYsbKyknbt2omXl5fUr19f7r//ftm8ebOIiGzZskWGDBkiOTk5YjAYZPz48bJ48WLZv3+/tG7dWlJTUyUtLU18fX2VcP6NRYsWyaOPPlrs9xs3bpSOHTtKRkaG5OTkyKBBg2TJkiUSGxsrGo1G/vjjDxERef7552XatGkiYry+27ZtExGRrl27mraJiYkRd3d3ycnJkZMnT0qzZs1k7dq10rp1a0lPTxeRfN/6O8UJ58yZM+W9994TEaOIBgYG3tHHjxw5Ih4eHpKYmGj6PXk+d7vdoaGhMnHiRBEROXz4sDRs2LDQsdevXy9DhgwpYOPEiROlXr16MmzYsELbp6SkiIODgxgMhmLPd1lS9XJSlYLjx4/z3HPPcerUKby8vAp9Hx0djaOjIyEhIQAMGzaMCRMmkJKSUmyZWq22yLyCefz2228sW7YMMOb3Gzx4MNu3b6du3bp07dqVevXqAeDr60tSUhLR0dEMGjQIR0dHAFN6sDv1LQUFBWFlZWVa7tKlCwCnT58mJiaGhx56yPTd9evX0el0AKZMNAEBASQlJRVbfh55TXWDwcDLL79MVFQUYWFhAGzdupXIyEiCgoIAyMrKwtLSkps3bzJgwADq1KkDGOfCyTu+wkhJfOjxxx/Hzs4OgLFjx/LVV18xYMAAGjdubDrnAQEB7Ny5s8C+6enpREZGMm7cONO6nJwcLly4gJeXF9OmTeOxxx5jz5492Nvbl8r+rVu3kpGRwYoVKwBjf21ec7goHz9z5gyDBw+mfv36pt9T3JxIQ4cOBcDPz4+EhIRC3585cwZXV9cC69auXcv69esZO3Ys3377LcOHDzd9V7duXQASEhJo1KhRqX6vOVR74ezbty+7du1i4MCB3Lhxg9zcXAICAti7dy+1atUCik6sKiJ3nEAqKCiIP/74o9D6ESNGMG/evEJligg5OTkA2NramtZrNBpEBEtLywJ9qFeuXMHa2tr0fR63i0/eH+rvy3q9Hk9PT6KiokzHvnTpEtbW1gWOf/vxSoJWq2XhwoUEBAQwf/58Zs2ahV6v58UXX2TatGkApKSkoNFoWLFiRQG7rayslHD+jaCgIJYsWYKIFLgWc+fOpV27dmb70O3o9XpsbW1NPgDGzOvNmjUD4NSpUzRq1Ig///zTVGEwF71ez6pVq2jfvj0A165do169enzzzTdF2mdhYXHHG8Xt5OW/LM5HtVptgUoDwLx58+jVqxdfffUVDz30EMHBwbRo0cL0vZWVVaH+0PKi2g8ORURE0KtXL6KionjwwQf59ttviYqKMokmQJs2bUhKSmLfvn2A8c7l7OxMgwYNii13woQJ/PTTT6aaoYjw3nvvceLECdzc3AgLCzPVOBMSEli/fj09evQotrwePXqwadMm0tLSMBgMjB07lm3bttGwYUMOHz4MwO7duwskgC0OLy8vkpKSTLWQ1atXM3DgwDvuY2lpWaKZBi0tLXn33XeZP38+8fHxhIWFsXLlStLT09Hr9QwfPpyIiAh69+7Nhg0buHHjBtnZ2fzf//3fP5Z9r9G9e3eaNWvGrFmzTOd+586dLF68GB8fH8LCwli9ejWZmZnk5uYSERFBaGjoHcvMu4716tWjVatWpoS8u3fvpkOHDuTm5rJp0yYiIyOJjIxk7ty5/PXXXwX2LSlhYWH85z//QUS4fv067du3v+OAYZ8+ffjxxx9JTk7GYDCwatUqkzCae+xWrVqZZqTMw8bGBjD+lyZMmMDw4cNNN5q0tDRExFTbLW+qvXDu3buXzp07A3Dw4EFT8+Z2bGxsWLNmDVOnTsXX15d///vfrF279o7lNm3alK1bt/LRRx/h5+eHj48PkZGRbN68Ga1Wy5tvvklycjK+vr50796dmTNn0rFjx2LLCwwMZOrUqXTp0gU/Pz+8vb0ZOnQozz33HHv37sXX15fPP//cdHe/EzY2Nqxbt45XXnkFf39/lixZwqpVq+64T0hICPv37+eVV175x/L79etHly5deO211xg4cCCPPPKIKQekm5sbkyZNom3btsyaNYtu3brRo0cPU5MdYNy4cfzwww//eJyajkaj4YcffiAuLs4U0vbGG2/w3Xff0aJFCx588EEGDRpEx44d8fHxwdnZmalTp96xzAEDBjBx4kR27drFqlWr+OKLL/D392fKlCn897//JTMzk2eeeYbPPvsMNzc3Zs2axejRozEYDAwePJj+/fsTExNTqNyJEydSu3Zt02vz5s2Eh4eTlZWFn58f3bt354033iAgIKBY23x8fJg+fTpdu3alU6dOiIipAnO73SWhd+/eHDhwoNiR+Dlz5qDT6Xj99dcB2L59Ow8++GCJyi4LVD5ORZkwe/bsAu+Ke4+YmBj+97//8eqrrwLw4osv0rJly1InMZ4+fTohISElys7+8MMP8/bbb+Pr61uqY5lLta9xKhSKqoGLiwtHjx7Fx8cHf39/0tLSCgxemcsbb7zBV1999Y/xn/v27aNly5YVJpqgapwKhUJhNqrGqVAoFGaihFOhUCjMRAmnQqFQmIkSToVCoTATJZwKhUJhJko4FQqFwkyUcCoUCoWZKOFUKBQKM/l/gOyWWdK8BA8AAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 370x100 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "fig, axes = plt.subplots(1, 2, figsize=(3.7, 1))\n",
    "fig.subplots_adjust(wspace=0.3)\n",
    "ax = axes[0]\n",
    "gpu = pd.read_csv(\"gpu.csv\", index_col=0, header=0)\n",
    "gpu.plot(ax=ax, color=color, style=style, legend=None)\n",
    "# ax.set_yscale(\"log\")\n",
    "ax.set_xlabel(\"# of Concurrent Req.\")\n",
    "ax.set_ylabel(\"TTFT (s)\", labelpad=0)\n",
    "ax.legend(loc=\"upper right\", bbox_to_anchor=[2, 1.35], frameon=False, ncol=3, columnspacing=1, handletextpad=0.1, handlelength=1.5)\n",
    "ax.tick_params(axis=\"y\", which=\"both\", pad=0)\n",
    "\n",
    "ax=axes[1]\n",
    "\n",
    "context_len = pd.read_csv(\"context_len.csv\", index_col=0, header=0)\n",
    "context_len.plot(ax=ax, color=color, style=style, legend=False)\n",
    "# ax.set_yscale(\"log\")\n",
    "ax.set_xlabel(\"Context Length (K)\")\n",
    "ax.set_ylabel(\"TTFT (s)\", labelpad=0)\n",
    "ax.tick_params(axis=\"y\", which=\"both\", pad=0)\n",
    "fig.savefig(\"fig-sens-gpu-context-len-h.pdf\", bbox_inches=\"tight\", transparent=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 250x250 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(2, 1, figsize=(2.5, 2.5))\n",
    "fig.subplots_adjust(hspace=0.6)\n",
    "ax = axes[0]\n",
    "gpu = pd.read_csv(\"gpu.csv\", index_col=0, header=0)\n",
    "gpu.plot(ax=ax, color=color, style=style, legend=None)\n",
    "ax.set_yscale(\"log\")\n",
    "ax.set_xlabel(\"# of Concurrent Req.\")\n",
    "ax.set_ylabel(\"TTFT (s)\", labelpad=0)\n",
    "ax.legend(loc=\"upper right\", bbox_to_anchor=[1, 1.35], frameon=False, ncols=3, columnspacing=1, handletextpad=0.1, handlelength=1.5)\n",
    "\n",
    "ax=axes[1]\n",
    "context_len = pd.read_csv(\"context_len.csv\", index_col=0, header=0)\n",
    "context_len.plot(ax=ax, color=color, style=style, legend=False)\n",
    "ax.set_yscale(\"log\")\n",
    "ax.set_xlabel(\"Context Length (K)\")\n",
    "ax.set_ylabel(\"TTFT (s)\", labelpad=0)\n",
    "fig.savefig(\"fig-sens-gpu-context-len-v.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Text</th>\n",
       "      <th>Quant.</th>\n",
       "      <th>CacheGen</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Available GPU cycles (%)</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.1</th>\n",
       "      <td>90.00</td>\n",
       "      <td>12.49</td>\n",
       "      <td>4.52</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.2</th>\n",
       "      <td>45.00</td>\n",
       "      <td>11.49</td>\n",
       "      <td>3.52</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.3</th>\n",
       "      <td>30.00</td>\n",
       "      <td>11.15</td>\n",
       "      <td>3.18</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.4</th>\n",
       "      <td>22.50</td>\n",
       "      <td>10.99</td>\n",
       "      <td>3.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.5</th>\n",
       "      <td>18.00</td>\n",
       "      <td>10.89</td>\n",
       "      <td>2.92</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.6</th>\n",
       "      <td>15.00</td>\n",
       "      <td>10.82</td>\n",
       "      <td>2.85</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>12.80</td>\n",
       "      <td>10.77</td>\n",
       "      <td>2.80</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>11.25</td>\n",
       "      <td>10.74</td>\n",
       "      <td>2.77</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>10.00</td>\n",
       "      <td>10.71</td>\n",
       "      <td>2.74</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>9.00</td>\n",
       "      <td>10.69</td>\n",
       "      <td>2.72</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                           Text   Quant.   CacheGen\n",
       "Available GPU cycles (%)                           \n",
       "0.1                       90.00    12.49       4.52\n",
       "0.2                       45.00    11.49       3.52\n",
       "0.3                       30.00    11.15       3.18\n",
       "0.4                       22.50    10.99       3.02\n",
       "0.5                       18.00    10.89       2.92\n",
       "0.6                       15.00    10.82       2.85\n",
       "0.7                       12.80    10.77       2.80\n",
       "0.8                       11.25    10.74       2.77\n",
       "0.9                       10.00    10.71       2.74\n",
       "1.0                        9.00    10.69       2.72"
      ]
     },
     "execution_count": 74,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gpu"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "napp-dev",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> F/h2o/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x100 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.lines as mlines\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=3\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "\n",
    "# def plot(csv, ax, title, xlabel, type,\n",
    "#                       need_y_label=False, need_legend=-1):\n",
    "\n",
    "#     data = json.load(open(csv))\n",
    "#     lines = []\n",
    "#     lines.append())\n",
    "#     lines.append()\n",
    "\n",
    "\n",
    "#     ax.set_xlim(left=0)\n",
    "#     # ax.set_title(title, fontsize=fontsize)\n",
    "#     ax.set_ylim(bottom=0, top=1.05)\n",
    "#     ax.set_yticks([])\n",
    "#     ax.set_ylabel(\"\")\n",
    "#     if need_y_label:\n",
    "#         ax.set_ylabel(\"Accuracy (Normalized)\",\n",
    "#                       fontsize=fontsize, labelpad=1)\n",
    "#         ax.set_yticks([0, 0.5, 1], [0, 0.5, 1], fontsize=fontsize)\n",
    "#     if need_legend >= 0:\n",
    "#         ax.legend(loc=\"upper right\", frameon=False,\n",
    "#                     bbox_to_anchor=[2.7, 1.3], ncol=3)\n",
    "#     t = ax.text(0.1, 0.1, title, c='black', transform=ax.transAxes, fontsize=fontsize + 1, weight=\"bold\")\n",
    "#     ax.set_xlabel(xlabel, labelpad=1)\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(6, 1))\n",
    "plt.subplots_adjust(wspace=0.1, hspace=0.4)\n",
    "\n",
    "\n",
    "cur_type = \"ttft\"\n",
    "xlabel = \"TTFT (s)\"\n",
    "ax = axes[0]\n",
    "csv = 'cachegen_apply_h2o.json' \n",
    "data = json.load(open(csv))\n",
    "ax.plot(data[f'quant_ttft'], data['quant_quality'], c=BETTER_BASELINE_COLOR, marker=\"v\",  label=\"Quantization\", ls=\"--\")\n",
    "ax.plot(data[f'cachegen_ttft'], data[f'cachegen_quality'], marker=\"o\", c=SYS_COLOR, label=\"CacheGen\")\n",
    "ax.plot(data[f'h2o_ttft'], data[f'h2o_quality'], marker=\"x\", c=\"green\", label=\"H2O\", markersize=6, ls=\" \")\n",
    "ax.set_xlim(left=0, right=3)\n",
    "# ax.set_title(title, fontsize=fontsize)\n",
    "ax.set_ylim(bottom=0, top=1.05)\n",
    "ax.set_ylabel(\"Accuracy (Normalized)\",\n",
    "                      fontsize=fontsize, labelpad=1)\n",
    "ax.set_yticks([0, 0.5, 1], [0, 0.5, 1], fontsize=fontsize)\n",
    "ax.set_xlabel(xlabel, labelpad=1)\n",
    "\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "llm_lingua_line = mlines.Line2D([], [], color='#00cccc', label='LLM-Lingua', ls=\":\", marker=\"^\")\n",
    "handles.append(llm_lingua_line)\n",
    "labels.append(\"LLM-Lingua\")\n",
    "\n",
    "text_line = mlines.Line2D([], [], color='orange', markersize=6, label='Text', ls=\" \", marker=\"x\")\n",
    "handles.append(text_line)\n",
    "labels.append(\"Text\")\n",
    "\n",
    "\n",
    "ax.legend(handles, labels, loc=\"upper right\", frameon=False,\n",
    "                    bbox_to_anchor=[3.2, 1.35], ncol=5)\n",
    "ax.text(1.5, -0.8, \"(a) CacheGen upon\\ncompressed KV by H2O\", ha=\"center\")\n",
    "\n",
    "\n",
    "cur_type = \"ttft\"\n",
    "xlabel = \"TTFT (s)\"\n",
    "ax = axes[2]\n",
    "csv = 'llm_lingua.json' \n",
    "data = json.load(open(csv))\n",
    "ax.plot(data[f'quant_ttft'], data['quant_quality'], c='#00cccc', marker=\"^\",  label=\"Quantization\", ls=\":\")\n",
    "ax.plot(data[f'cachegen_ttft'], data[f'cachegen_quality'], marker=\"o\", c=SYS_COLOR, label=\"CacheGen\")\n",
    "ax.set_xlim(left=0)\n",
    "# ax.set_title(title, fontsize=fontsize)\n",
    "ax.set_ylim(bottom=0, top=1.05)\n",
    "ax.set_ylabel(\"\")\n",
    "ax.set_yticks([])\n",
    "ax.set_xlabel(xlabel, labelpad=1)\n",
    "ax.text(3.5, -0.8, \"(c) CacheGen compared\\nto LLMlingua\", ha=\"center\")\n",
    "\n",
    "cur_type = \"ttft\"\n",
    "xlabel = \"TTFT (s)\"\n",
    "ax = axes[1]\n",
    "csv = 'longchat_30B.json' \n",
    "data = json.load(open(csv))\n",
    "ax.plot(data[f'quant_ttft'], data['quant_quality'], c=BETTER_BASELINE_COLOR, marker=\"v\",  label=\"Quantization\", ls=\"--\")\n",
    "ax.plot(data[f'cachegen_ttft'], data[f'cachegen_quality'], marker=\"o\", c=SYS_COLOR, label=\"CacheGen\")\n",
    "ax.plot(data[f'text_ttft'], data[f'text_quality'], marker=\"x\", markersize=6, c=\"orange\", label=\"Text\")\n",
    "ax.set_xlim(left=0)\n",
    "ax.set_ylim(bottom=0, top=1.05)\n",
    "ax.set_ylabel(\"\")\n",
    "ax.set_yticks([])\n",
    "ax.set_xlabel(xlabel, labelpad=1)\n",
    "ax.text(2.3, -0.8, \"(b) CacheGen upon\\ncompressed KV by LLMlingua\", ha=\"center\")\n",
    "\n",
    "for ax in axes:\n",
    "\tbbox_props = dict(boxstyle=\"larrow\", fc=(1,1,1), ec=\"grey\", lw=2)\n",
    "\tt = ax.text(0.95, 0.05, \"Better\", ha=\"right\", \n",
    "\t\t\t\tva=\"bottom\", rotation=-45, bbox=bbox_props, c='grey',\n",
    "\t\t\t\ttransform=ax.transAxes)\n",
    "fig.savefig(\"fig-h2o.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "napp-dev",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> F/insight/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 180x100 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "import matplotlib.patches as mpatches\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=4\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(1.8, 1))\n",
    "fig.subplots_adjust(wspace=0.05)\n",
    "color = [\"orange\", WORSE_BASELINE_COLOR, \"skyblue\", SYS_COLOR]\n",
    "style = [\"x:\", \"v--\", \"^-.\", \"o-\"]\n",
    "\n",
    "ax.plot([.375, 0.5, 1], [0.6, 0.9, 1],\n",
    "        color=color[0], ls=\":\", marker=\"x\"\n",
    "        )\n",
    "ax.plot([.2, 0.34, 0.58], [0.6, 0.9, 1], label='Quantization + AC',\n",
    "        color=color[1], ls=\"--\", marker=\"v\"\n",
    "        )\n",
    "ax.plot([.22, 0.28, 0.36], [0.8, 0.95, 1], label='Quantization + AC + delta',\n",
    "        color=color[2], ls=\"-.\", marker=\"^\"\n",
    "        )\n",
    "ax.plot([.2, 0.27, 0.35], [0.86, 0.97, 1], label='CacheGen',\n",
    "        color=color[3], ls=\"-\", marker=\"o\"\n",
    "        )\n",
    "\n",
    "# context_len = pd.read_csv(\"insight.csv\", index_col=0, header=0)\n",
    "# context_len.plot(ax=ax, color=color, style=style, legend=None)\n",
    "ax.set_ylabel(\"Accuracy\", labelpad=0)\n",
    "ax.set_xlabel(\"Entropy\", labelpad=0)\n",
    "ax.set_ylim([0.5, 1.05])\n",
    "ax.set_yticks([0.50, 0.75, 1])\n",
    "ax.legend([\"Default Quant.\", \"Quant. + AC\", \"Quant. + AC\\n+ Change\", \"CacheGen\"], loc=\"upper right\", bbox_to_anchor=[1.85, 1.165], frameon=False, ncols=1, labelspacing=0.9)\n",
    "style = [\"x:\", \"v--\", \"o-\"]\n",
    "\n",
    "fig.savefig(\"fig-insight.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "napp-dev",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.8"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> F/overhead/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 360x220 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "import matplotlib.patches as mpatches\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=4\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "fig, axes = plt.subplots(2, 2, figsize=(3.6, 2.2))\n",
    "plt.subplots_adjust(wspace=0.35, hspace=0.6)\n",
    "\n",
    "hatches = [\"//\", \"\\\\\\\\\", \"xx\"]\n",
    "\n",
    "delay = pd.read_csv(\"decode_delay.csv\", index_col=0, header=0)\n",
    "decode_delay_ax = axes[0][0]\n",
    "delay.plot.bar(stacked=True, ax=decode_delay_ax, color=[\n",
    "    '#FC5A50',\n",
    "    '#AAD59B',\n",
    "\t'#FABEAF',\n",
    "    ], hatch=hatches, edgecolor=\"black\")\n",
    "decode_delay_ax.set_xticks([0, 1, 2], delay.index, rotation=0)\n",
    "decode_delay_ax.set_ylabel(\"Delay (s)\", labelpad=1)\n",
    "decode_delay_ax.set_xlabel(\"\")\n",
    "for i, bar in enumerate(decode_delay_ax.containers):\n",
    "    hatch = hatches[i % len(hatches)]\n",
    "    for rect in bar:\n",
    "        rect.set_hatch(hatch)\n",
    "\n",
    "# Create a custom legend with hatches\n",
    "handles = []\n",
    "for i, column in enumerate(delay.columns):\n",
    "    patch = mpatches.Patch(\n",
    "        facecolor=decode_delay_ax.containers[i].get_children()[0].get_facecolor(), \n",
    "        hatch=hatches[i % len(hatches)], label=column, edgecolor=\"black\")\n",
    "    handles.append(patch)\n",
    "\n",
    "hatches += \"+\"\n",
    "patch = mpatches.Patch(\n",
    "    facecolor='skyblue',  hatch=\"++\", label=\"Encode\", edgecolor=\"black\")\n",
    "handles.append(patch)\n",
    "\n",
    "patch = mpatches.Patch(\n",
    "    facecolor=WORSE_BASELINE_COLOR, label=\"Storage\", edgecolor=\"black\")\n",
    "handles.append(patch)\n",
    "\n",
    "# Apply custom legend\n",
    "decode_delay_ax.legend(handles=handles, loc=\"upper center\", bbox_to_anchor=(1.15,1.6), ncol=3, frameon=False, handletextpad=0.2, columnspacing=1)\n",
    "\n",
    "decode_delay_ax.set_xlabel(\"(a) TTFT breakdown\",)\n",
    "\n",
    "\n",
    "hatches = [\"//\", \"xx\"]\n",
    "flops = pd.read_csv(\"flops.csv\", index_col=0, header=0)\n",
    "flops_ax = axes[0][1]\n",
    "flops.plot.bar(stacked=True, ax=flops_ax, legend=False, color=[\n",
    "    '#FC5A50',\n",
    "    '#AAD59B',\n",
    "\t'#FABEAF',\n",
    "    ], hatch=hatches[0:1], edgecolor=\"black\")\n",
    "flops_ax.set_xticks([0, 1], flops.index, rotation=0)\n",
    "flops_ax.set_ylabel(\"TFlop\", labelpad=0)\n",
    "flops_ax.set_xlabel(\"\")\n",
    "for i, bar in enumerate(flops_ax.containers):\n",
    "    hatch = hatches[i % len(hatches)]\n",
    "    for rect in bar:\n",
    "        rect.set_hatch(hatch)\n",
    "\n",
    "flops_ax.set_xlabel(\"(b) Flops breakdown\")\n",
    "flops_ax.set_yticks([0, 125, 250])\n",
    "flops_ax.tick_params(axis=\"y\", which=\"both\", pad=0)\n",
    "\n",
    "\n",
    "\n",
    "encode_delay = pd.read_csv(\"encode_delay.csv\", index_col=0, header=0)\n",
    "encode_delay_ax = axes[1][0]\n",
    "encode_delay.plot.bar(stacked=True, ax=encode_delay_ax, color=[\n",
    "    '#FC5A50',\n",
    "    'skyblue',\n",
    "    ], edgecolor=\"black\", legend=\"\")\n",
    "encode_delay_ax.set_xticks([0, 1], encode_delay.index, rotation=0)\n",
    "encode_delay_ax.set_ylabel(\"Delay (s)\", labelpad=1)\n",
    "encode_delay_ax.set_xlabel(\"\")\n",
    "hatches = [\"//\", \"+\"]\n",
    "for i, bar in enumerate(encode_delay_ax.containers):\n",
    "    hatch = hatches[i % len(hatches)]\n",
    "    for rect in bar:\n",
    "        rect.set_hatch(hatch)\n",
    "encode_delay_ax.set_xlabel(\"(c) Offline Delay Breakdown\")\n",
    "\n",
    "\n",
    "storage = pd.read_csv(\"storage.csv\", index_col=0, header=0)\n",
    "storage_ax = axes[1][1]\n",
    "storage.plot.bar(\n",
    "    ax=storage_ax, color=[\n",
    "        BETTER_BASELINE_COLOR, SYS_COLOR, SYS_COLOR, SYS_COLOR],\n",
    "    edgecolor=\"black\", legend=\"\")\n",
    "storage_ax.set_xticks([0, 1, 2, 3, 4], storage.index, rotation=20)\n",
    "storage_ax.tick_params(axis=\"x\", which=\"both\", pad=0)\n",
    "storage_ax.set_ylabel(\"Size (GB)\", labelpad=1)\n",
    "storage_ax.set_xlabel(\"(d) Storage Cost\")\n",
    "\n",
    "fig.savefig(\"fig-overhead.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Storage</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Method</th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>V1</th>\n",
       "      <td>1.370</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>V2</th>\n",
       "      <td>0.884</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>V3</th>\n",
       "      <td>0.707</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         Storage\n",
       "Method          \n",
       "V1         1.370\n",
       "V2         0.884\n",
       "V3         0.707"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "storage[2:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "napp-dev",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> F/pull_data.sh <==
#!/bin/bash

PWD=$(pwd)

for dir in */; do
	dir_name=$(basename "$dir")	
  	scp "heart:/dataheart/yuhanl-share/roy_sigcomm/F/${dir_name}/*.json" $dir 2>/dev/null
	chmod 644 ${dir_name}/*.json 2>/dev/null
done


==> F/run_all.sh <==
#!/bin/bash

source $HOME/.local/miniconda3/etc/profile.d/conda.sh
conda activate torch

PWD=$(pwd)

for dir in */; do
	cd ${dir}
	jupyter nbconvert --execute --inplace plot.ipynb
	cd ${PWD}
done


==> F/sens/plot-3in1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 370x100 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "import matplotlib.patches as mpatches\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=3\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(3.7, 1))\n",
    "fig.subplots_adjust(wspace=0.05)\n",
    "color = [\"orange\", WORSE_BASELINE_COLOR, SYS_COLOR]\n",
    "style = [\"x:\", \"v--\", \"o-\"]\n",
    "\n",
    "ax = axes[2]\n",
    "context_len = pd.read_csv(\"context_len.csv\", index_col=0, header=0)\n",
    "context_len.plot(ax=ax, color=color, style=style)\n",
    "ax.set_yscale(\"log\")\n",
    "ax.set_yticks([], [])\n",
    "ax.legend(loc=\"upper right\", bbox_to_anchor=[1.1, 1.35], frameon=False, ncols=3)\n",
    "ax.set_xlabel(\"Context\\nLength (K)\")\n",
    "\n",
    "ax = axes[1]\n",
    "context_len = pd.read_csv(\"gpu.csv\", index_col=0, header=0)\n",
    "context_len.plot(ax=ax, color=color, style=style, legend=None)\n",
    "ax.set_yscale(\"log\")\n",
    "ax.set_yticks([], [])\n",
    "ax.set_xlabel(\"Available\\nGPU Cycle (%)\")\n",
    "\n",
    "ax = axes[0]\n",
    "context_len = pd.read_csv(\"throughput.csv\", index_col=0, header=0)\n",
    "context_len.plot(ax=ax, color=color, style=style, legend=None)\n",
    "ax.set_ylabel(\"TTFT (s)\", labelpad=0)\n",
    "# ax.set_yticks([])\n",
    "ax.set_yscale(\"log\")\n",
    "ax.set_xscale(\"log\")\n",
    "ax.tick_params(axis=\"x\", which=\"both\", pad=-2)\n",
    "ax.tick_params(axis=\"y\", which=\"both\", pad=-1)\n",
    "ax.set_xlabel(\"Bandwidth\\n(Gbps)\")\n",
    "\n",
    "fig.savefig(\"fig-sens.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "napp-dev",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> F/sens/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 135,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVIAAFt4CAYAAACBR8dGAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdd5hdBZ3/8e9MekJCCT0hCRLARBISRCnqAsKqqIguFlCw0Gz8bOwirq4BsQC6unZWWMsi7K7IquACKgqKhd6LFGkhAQKB9D5zfn/cZJKQBJJ8ElJ4vZ5nnpl777n3njtz7nvOPbWtaZqmAFht7et6BAA2dEIKEBJSgJCQAoSEFCAkpAAhIQUICSlASEgBQkIKEBJSgJCQAoSEFCAkpOuR17/+9TVmzJgaPnx4bbLJJjVmzJgaM2ZM/exnP1vpx5g6dWq95S1vWYtjyQvV3Llz67Of/WyNHj26xowZUy972cvqoosuWq3HOuWUU+qUU05Z5fudddZZNWbMmBoxYkTttNNOddxxx9XUqVNXaxzWpO7regRY7JJLLqmqqiuvvLJOOeWUuvLKK1f5MZ5++um66aab1vCYrZ6b759Sj0+Z23V5m8161ZgXbbbGn6ejo6POOOOM+vGPf1zdu3ev7t271wc/+ME67rjj1vhzve9976tTTjmlhg4dusYfO9E5cVJ1PDC+uu24Q7Vvv/VaeY73vOc91bdv37rmmmuqT58+dd9999X+++9f2267bb385S9fK8+5pNNPP70uvPDCuvjii2uHHXaojo6OOumkk+q4446rn/zkJ2v9+Z9Vw8q5ZVzT3Pq51s+3fq51eS254oormv3226/r8o033tj83d/9XTN27NjmgAMOaO66665m2rRpzbBhw5pf//rXTdM0zaGHHtp86Utfal7/+tc3PXr0aA455JC1Nn4r48mpc5veh/2iqUN+1vXV+7BfNJOnzV3jz3Xcccc1b37zm5upU6c2TdM0jz32WLPPPvs0Z5xxxhp/rqFDhzYPPPDAGn/cxJzzL2om7/DKZvKgfZvJO7yymXP+RWv8Oe69996mV69ezYwZM5a6/qqrrmruueeepmma5p//+Z+bvfbaq9l1112b/fbbr3n00UebpmmaCy64oNltt92al7zkJc0RRxzRzJkzpxk3blzz+te/vtlnn32aYcOGNR/4wAe6HvNf//Vfmz322KMZPXp0c8IJJzTz589v5syZ02y66abNzTffvNTzz507tzn99NObpmmajo6O5qSTTmrGjh3bjBo1qvnc51rv1yuuuKI58MADm3/4h39oRowY0Rx00EHN5MmT1+jvR0ibpmlmTWyap29dfHnKHU0z4+HWzwtmN83kG5rm5k83zXnVNP/Vs/V9UVSn/rVpZjzY+rljXmvYuVOi0VkypPPmzWvGjBnTPPhg6zn++Mc/NnvuuWfTNE3zu9/9rhk+fHhz1llnNX/3d3/XdHR0NA888EAzdOjQ6PlXxsTJs5sb7nt6qa/7H229yWbPXdBcd89TzYuO/VXT9qZWRNve9LPmJR++vOno6Gz+On7aMvdd3cA+/PDDTd++fZd5Y9xxxx3NgAEDmlmzZjXjxo1rxo0b13XbohhOnTq1eetb39rsvffezbBhw5qjjz666ezsXOEb7/Of/3zTo0ePZsSIEc3jjz++2r+7ldE5a3Yz/9a/PufX3N/+uZk8+BWtiC762uGVzdzf/vk579s5a/ZKj88FF1zQjBo1aoW333vvvc2b3/zmpqOjo2mapnnve9/bfOUrX2keffTRZptttmnGjx/fNE3THH/88c2Pf/zjZty4cc3YsWObWbNmNbNmzWq233775vbbb29+85vfNIcddlizYMGCprOzsznuuOOab33rW82NN97YDBw48FnH8eyzz24+9rGPNU3Tet8cfPDBzS9/+cvmiiuuaPr169c89NBDTdM0zZve9KbmG9/4xkq/9pXho31V1b3/XvW3c6re8kjr8p8Or9p6/6o9v1E165Gqy15adeAVVXd9uapzXmuYUf/S+v6X91Zt9pKqvc6pmvtka9j9flk16A1rZNTuvvvuuueee+rQQw/tuu6JJ56oefPm1QEHHFCvfe1r68QTT6w777yz2tufv0Xe/37ZA3Xqf9+91HXv2m9w/fjEPeuRJ2fXy078/VK3NU3Vae8aUe3tbfXer99YV9/99FK3n/vxl9aRB+ywyuNx3XXX1fDhw2uLLbZY6vqRI0dWz54966677lrhff/v//6vdt9997rgggtqwYIFNXLkyLrxxhurqurqq6+uO++8s4YMGVKHHnponXfeefXpT3+6zj777Lrkkktq663XzsfnRTrue6imHXz06t25s7NmvPsfn3OwAZd+v7qP2nWlHrK9vb169+69wtuHDx9eX/nKV+rss8+uu+++u/74xz/WsGHD6k9/+lPtu+++NXjw4Kqq+vd///eqai0jPfjgg6tPnz5d93/yySfrsssuq2uuuaZe+tKXVlXVnDlzqkePHrXPPvtUW1tb1/PddtttddRRR1VV6/1w9dVX12WXXVY33XRTXXHFFVVVNXPmzLrttttq7733rt12262GDBlSVVVjxoypp556aqVe98oS0qqqnd9fNeSwxZdf8d9V3fu3fu47uOp1N1SN/99WRNt7tr7fdlorpvv8sKrbwgms15atYTfZaY2NWkdHR73oRS+qm2++uaqqmqapCRMmVM+ePatpmrr77rtrk0026XrTP1/e/7od6017bbfUdZv361FVVYO37FM3fG3/6uxs6h1nXlf3Pz6rdtq2bx26cPgffnSPmjm3Y6n7Dtu672qNR/MsZ8qZM2dOdXZ2rvD2I444ov785z/Xv/3bv9Wdd95ZTzzxRM2YMaOqaq2/8Z5Lt+FDa8Cl33/O4TqfeKpmvOefWv+pFmlvr01+eGa1b7XFiu+48DlW1p577ll33HFHzZw5s/r169d1/Xe/+93q0aNH7b777nXEEUfUP/3TP9Xb3va26t69ezVNU927d18qgE8++WTNnz+/qqp69OjRdX1bW1s1TVMdHR31sY99rE488cSqaq08bWtrqx49etTcuXPrnnvuqV122aVGjRrV9Z4YNmxYdXR0VEdHR5155pl12GGt9/LkyZOrT58+de211y71T2DRc61J1tpXVfXZrmqzUYsvbzqyqt/CuaNuvau22KOqrXvVqM9VHT639b1ZGIIBu1b1WzhBtvdoDdtz0zU2ai9+8Yvr6aef7lrxdP7559chhxxSVa01mN26davLLrusPvjBD9aUKVOqe/futWDBgjX2/Cuy3Ra9a4+dNlvqa8dtW2+w3j271R47bVZ77rx5/esxu9XWm/asfz16VLW3t95Quw7uv8x9t+jfc7XG42Uve1ndd999NXny5KqqmjJlSs2bN69uueWWrrnMZ75xFr2Rv/71r9fJJ59cW2+9dX3kIx+pkSNHdg23tt94z6WtT+/qPmrX5/zq+ep9qt+Zn6zqtvCt3K29+p1xUvV89T7Ped+2Piuew3ymIUOG1Jve9KY64YQTas6cOVVVdccdd9Rpp51Wo0aNqquuuqoOOOCAev/731+77LJL/d///V91dHTUy1/+8rr22mvrscceq6qqk08+uS644IIVPs+rX/3q+s///M+aPn16dXR01OGHH14/+MEPqk+fPvXZz3623vOe99TDDz/cNfyVV15ZTz31VHXr1q1e/epX1/e+972aP39+zZo1qw488MD6zW9+sxq//VVnjnRljT5l8c+LPtY/D3r16lUXXHBBfexjH6vZs2dXv3796rzzzqsHHnigTj311Lr66qtr2LBh9fa3v70++tGP1ve///0aNmxYvepVr6qrrrrqeRvPFXnz3tvXm/fefq09/pAhQ+rII4+sY489tv7zP/+z/vjHP9bJJ59c7e3t9alPfar69u1bAwcOrN/+9rdVVXXNNdfUo48+WlVVv/3tb+v9739/vfOd76wbbrihbr755uro6Khu3bqt8Pmer39Uq6LXEYdUj/32qo4HH6luwwavtbX23//+9+vkk0+usWPHVs+ePatXr151zjnn1F577VWDBw+ut7zlLbXzzjtX7969a88996z777+/tttuu/rGN75Rr3vd66qjo6Ne9rKX1Qc/+MH6whe+sNznOOSQQ+rWW2+tvffeuzo6Omr//fevD3/4w1VV9Y//+I+1zTbb1Nvf/vaaM2dOTZkypXbbbbf6+c9/XjvssEN94AMfqPvuu6/GjBlTCxYsqMMPP7wOPfTQ1dr6ZVW1Nc/3v1pYwxZt/nTuuedWt27dqr29vYYMGVI9e/asr3/969W3b99629veVo899li99KUvrTvvvLMuvPDCuv/+++u4446rXr161RZbbNE13M4777zU5meLtnc85ZRT6sQTT6yLL764LrnkkvrP//zP2n777esDH/jAunvxrBeElI3Worn1bbfddl2PChs5IQUIrRfLSG+99dY67bTTasCAAbXjjjvWZz7zmXU9SgArbb0I6eTJk+vb3/52bb311vX6179+XY8OwCpZLzZ/OuCAA2rrrbeu008/vQ4//PB1PTq8wN1333215557ruvRYAOyXoR0zpw59cEPfrDGjh1b7373u9f16PACNmXKlDr77LNrk002WdejwgZkvVjZdNJJJ9Uf/vCHGj58ePXu3bvOOeecdT1KvMC98Y1vrF/+8pfrejTYQKzVZaTTp0+vfffdty6++OIaNmxYVbX2zPn85z9f8+fPr49+9KN1wgkn1JlnnrnU/ebOnVtz5y4+/FpnZ2c99dRTNXDgwKV2N2Pj1TRNTZ8+vbbffvvn9RgCz6azs7MmTpxY/fv3Nx2+QKz0dLhGD4GyhKuvvrrZfffdmx49enQdduyRRx5phgwZ0jz55JPNjBkzmtGjRze33nrrMvcdN25cU1W+fHUdNej59oY3vGGZ68aPH7/Ofx++1s/pcK3NkZ511ln1zW9+s+sILVVVl19+eR144IE1cODAqqp661vfWj/96U9r1KhRS933U5/6VH3iE5/oujx16tQaMmRIjR8/vgYMGFBPTZtXL/7w5TV33uIDUvTq2V5//c5Bq73PNuuXadOm1Q477FD9+/dfI4+3sp+OFvnlL3+5zCejZuFSsEXTYVVV3f6lqrb2qpd8suqOM6qazqrdPrXyI5beP7Wun39de47Xv7LT4VoL6Q9+8INlrps4cWJtv/3i/a632267uvbaa5cZrlevXtWrV69lrh8wYEANGDCgNtmkqZ0Gb1V3PTK9mqaqva1q+A79a8h2A7sOjMHGYU18hL7mmmvq/e9/f9199+LD/k2YMKE+9alP1Y033li9e/eufffdt/bbb7+l/ql/6UtfqlNPPXWZxxswYEAN6DG7as5jVf37Vt322aqHvlzVOb91QJtN+lRNua11FLCem1bNeaJ1OMYtxrYeYNq9Ve3dqzbZsWqT3lW3n1L10FdaRxUbeXLVgvuqNh9b1dZWNf1vrfv036mqaaqevql1kJxeA6vmPV0144GqzXavau/W+rlzQdWAnVv3eeqm1tHLem9VNW9q1Yy/tQ7O096jauZDVR1zFo//g1+uahaOf5+2qun3tg7e06131czxVQumty5XtV5bry1bB/tZMLNq2t1VA0ZUde9TNWtC1bwprUNLVlVNuaP1O+g7uGrB7Kppd1X136WqxyZVsx9t/W42H90adupdVd37VfUbUtUxt2rqHVX9h1f1GFA1+/GqOY9WbT5m4e/w7qr2XlWbDGv93qfcVrXJi6p6brbw9z2+dQChrt93t9btnR1VU26p6jesqtcWVX3bqu784uLf/6jPVS36J7mE55oOn9eFT52dnUuNUNM0q7X8q729rU5714iuI4d1NouPdQnPtOjT0ZL/xJf8dNSvX7+uT0dL+tSnPlVTp06tr3zlK7XrrrvW8OHDF9/4wH9W/faA1gFs2nu23szV3rq86Li0T/yxNezDP6n69d6L73vdB6tu+efWzyM+3vq+6BCNA3Zt3XfR0cVu/Hjrq6p13WUvrZpwcevyY5e3LnfMbF2+5Z9bj73Ir/duPXdVa1wue2lr3Kqqbj+tdSzdRePfzK9q69a6/NQNrWFnLTw+711fbh2jd5ErDm4dw7eqauqdrWGn39u6fM+3qv5w6OJhr/qHqru/3vp5xv2tYafc1rr8t/+ouuK1i4f987uq7jyj9fPsR1vDTl44o/XgeVW/+bvFw15zTNVtp7R+njelNeykP7Quj//fql8tceqT60+ouumTC3/Pc1rDPvqr1uVF/xwW/f5X84BEz+sG+YMHD17qiESPPfbYUhP3qnjz3ttV9/a2WtDZ1EuG9O861iU80+p+Olr0yejEE0+sE088saZNm1abbrpp68Yd31213Wtax6XtnNeay+uc37r8kpOXPi7tkLdXbbnv4gd+2Xdbc6RVVXd9rfV90XFup93dum/bwiNQ7fG1xfdr69a6bdFhG7c9qHW528Ljg+7+xdYc6SKvubo1J1hVtdUrW8P22rJ1ebd/ac2RLhr/th6tmN52WtWLP9YadtF9R/xT1c5LHJjlgEsXP86mI1vD9l84F7zLCVXDjlw87Kv+d/FhJTd50cJhd2ld3umYqkFvWjzsvue15kirWnO7r7uhNUdaVTXsXVXbvnrxsHv9R2uOtKo1F/q6G1qPX1W1wz9UDXzZ4mH3/FZrjrSqqr33wt/hsNblqXcu/ftfdJzhVfS8hvSggw6qcePG1aRJk6pfv351wQUXrPamTu3tbbXdFr3qyWnz6gtHjjQ3yipZlU9H3/72t+vb3/52dXQscTDqPtu0vsb/rPVxcNS/tN6ETcfi49Iu0nur1tciiz56t5552fsved/+SxwkvK1t6dt6bl61xeaLL2+y49IjvmhRQlUrZkved1GMm45ln79H/2cM+4wzFyx57N7u/ZYetu+g1lfXsC9ZYtg+Sw/bZ7vW1yKbjlj8c7dezxh24e97kQFLHNl/VX7f7d2WHra957KvfzU8ryEdNGhQffGLX6wDDjig5s+fX8cee2x09sEhW/WtV4/eqg7d29woq2aNfTpKj1O7jo5zu948/7q2hl7/erFB/nNZ9JFq6tSpXWtLb75/Sp30wzuqd8/2+vDrX7TWTvXLurG8v3lq2LBhdeWVV9awYcNqwoQJ9YpXvKKuvfba6tevX+2zzz51zjnnPOs/9rUxTqzfVvZvvl4ctGRVTZ42r/Y56Q81Z+HmTxdf+3j17tleE37wOps/sVJW5dPRMz/aPzV93vJW7PICtkHOkXZ2NjXq//2u/vrI9OpcuPnTiB36163feLVlpRuJ9XHub9E4Pf30lNpss03X9ejwPFjZ6XD92PduFS3a/KnT5k88D7797W/XyJEj62Uva60JNp3xTBtkSKtamz8NHtg6C+KIwZvY/Im15sMf/nDdeeeddd11163rUWE9tcGGtL29rU54Q2u7seNfN8xcAmvNM+dI4Zk22JBWVb3nwCFVVbXj1v3W8ZiwMXvmHOmUGfPqmG/cWE9Nn7eOx4z1xQYd0kefmlM9urfVpTc8Vr+68fG6+f4p63qUeAGY+NScuujax2q/f/5jPfrUnHU9OqwHNsi19lWtTaAGH31Z1yZQVWUTqI3I+rTWfsnNn+65556aOnVqTZjaVgf9y5+qva3q80eOqG03by2vtz3zxmVlp8MNNqQ2gdq4rU8hXeSZ43TjfU/Xnp/4fS35BvLPfOOyUW/+VGUTKNa9MS/arHbefpNaNMW1t1XtMLBPbdavxzodL55/qxzSp59+um644Ya6+eaba+rUqWtjnFbam/feroZu1aeqqnbatp9NoF4A1qfpr729rb707pFdc6SdTdW9j86sw798Xd1w35R1OWo8z1Y6pJdcckm96lWvql122aWOO+64Ov7442vEiBF14IEH1mWXXbY2x3GF2tvb6oz3to4us/+oLc2NbsTWx+mvqvXPfOQOraOnj9yhf33ng6Prhr9NqT0/cWW95rN/quvvfXqdjRvPn5Xa1/7oo4+uLbfcsr7zne8sc1qQO+64o84555w677zz6txzz10rI/ls3vGqwfWdSx6oJ6fNfe6B2SCt6+lvuYfRW6i9va2+cNSIev+3b64vHjWyDt17uzruNcPqwj9PrNN/em9NXriJ1BNT59bA/j39s99IrdTKpvHjx9cOO+zwrMM8/PDDNWTIkDU2Ykta0QLfzomTquOB8fXpP0yt7940s37yyZdXe5s1pxuDJf/mU6dOfV6mv/Hjx9c//uM/1qabblr77bdfvetd71rhOK3MCrBFb622ttYa/gmTZ9dJ/7BzvWu/Hapnjw129cQLylpZaz937tz661//Wrvvvnudf/75ddNNN9UnPvGJ2m67tbtscnkvZu5/XVwzP3lGVWdTHdVWHx/ymjpvy9a5X6w53fAt92++lqe/z372s/XGN76xXv7yl9fBBx9cl1566XOO08r6y1+fqjMuvKd+cc1jNXjLPnXioTvV8a8bVvdMmFGPT1n8acpMwPplrRxG76ijjqphw4bV3Llza9y4cfXud7+73vve99avfvWreIRXRefESTXzpNNr0VL+btXUvz38q7piwI71WK9+tdMmT7bWnC464vWig7feesri89I887bnktx3dTzfz7cu3HrKKr3GtT39PfbYY11zvqtzLrFns8+Lt6iff3rvuvPhaXXGhffWaT+5u9708m2XOhxklZmADdUqTS133XVXnXnmmXXhhRfWMcccU//yL/9SkydPXlvjtkLzr7+t6hnz0e1VteeMCdXZtNdpI8+p9p/0bp0dcc7jVfOntwbqmN267r97tb7Pe7p1NsWq1vl2nrqxdbbFqtaZCJ+6afETzJuy9H3nPN66f1XV3Mmt+y6auZ/+t8Vnf2ya1m1zF/6e5j3duty5cHnbjAdaZzlc5KmbWs/d1q31PP/Vs/W9rVtrXKctPhNmPX1L6+yKVa3X+NSNrfPwVLXO/LjofDRVrROOzX609fOCma1hF8xuXZ41oXW2x65h71h84rMFs1vDzp/Rujz70aqnb1087NS7qmY+vPD3O3fhsNMWDvt41dM3Lx522t1VMx5c/Pue8/jSv9NF5ylagbU9/e2www41ceLE1uh1dq5wuM5Hn1jt5xg5ZED96OMvrYfOeW0N26ZfDd2qb9dtbW1VQ7bsU5v23SAPE/yCtkoh7datW02bNq0uuuiiOvjgg2vy5Mk1e/bstTVuz2LFSyO27f10HTr4+sUnJLvvrNZZEasWn7Br0RkDJ1/bOpti1XOf+XHq7VXVvvi+953VOotjVeusjmv6zI+j/qWqrXvrhGSLzm646MyPi/z2gNbZLKs2zDM/3ndW6zWu5Bkc1/b0d+yxx9ZXv/rVOuaYY+roo49e4XAdD0+In2uTPt2rvb2tPv32Xbqua5qqeybOrF0/+Nvq6GhN4w8+PrPrZ9ZjzSr43ve+12y55ZbNscce2zRN0+y0007ND37wg1V5iNUyderUpqqaqVOnNk3TNB0THm8mD9p3qa8nB+3T7HjwOc2mbzm3mfGjXk3zXz2b5rxqmms+0DTzprUe6MaTWtctuu26jzTNjAdbt3XMa5rJNzTN3Cmty7MnNc3kGxePxHUfXfq+13ygaeY+1bptzpOt+3Z2ti5Pu6/11TSt6ybf0BqmaVr3mXxD03QsaF2efn/TTL1n8fNMvrH13Ld+rvU85/dofb/1c61xnfrXxcM+dXPTzHqs9fO8aa3HXTC7dXnGw00z5Y7Fwz59a9PMmtj6ef6M1rDzZ7Uuz3ykaZ6+fYlhb2+ameMXDjurNey86a3LsyY2zVO3LB52yp1NM+Oh1s8L5iwcdurCYR9rmqduWuIP+demmf7A4t/3NR9Y+nd66+cWD/qMv3nTrP70N23atGa33XZrHnjgga7rzjvvvGbEiBHN8OHDm29+85vLvd+cOXOaqVOndn2NHz++qarm6b/e95zPubI6OjqbkR+6vKlDfta8+IO/af73zxOab1zcevwFCzqbAe+4uNn08Iubg0/5c/OF//lr8/vbnmjmzutYY8/Ps1vedLg8KxXSzkWBeIZZs2Y95zBrwvJezJzPvKqZPGifhSHdp5nziWHNA1d+oel+6E+bM0//RGugWz/XNLeMW/xAt4xb/GZ95m3PJbnv6ni+n29deJbXuOTfPJn+rr766mb33XdvevTo0RXSRx55pBkyZEjz5JNPNjNmzGhGjx7d3Hrrrcvcd9y4cU21Pv4s9fXEL369Wi93RX72lwnN1kf+X/Pzv0xc6voFCzqbK297ovn8//y1ed24PzUD3nFxU4f8rJk4ufXP8n+ueqT5xdUTmyenzl2j48NiazSkb37zm5tf/vKXy51YOzs7m5///OfNoYceulojujJW9GIW3D++mTxo32b6yWc2HRMeb5qmaf7hi1c32737kuaS6x9rLrvhseamvz291saLtWfJv3ky/b33ve9t/vCHPzRDhw7tCukPf/jD5n3ve1/XMJ/73Oeaz372s8vcd9Ec6Ve+8pVm1113bYYPH95UVfPADvs0c37+mzXyOlfFggWdze0PLX4PvOqTf2jqkJ81dcjPmhEfurw57ps3NneNn/a8j9fGbGVDulJLtX/84x/X5z73ufr4xz9eu+++ew0ZMqR69uxZ999/f91444112GGHrZON8Rdc3VoZNO/cn9e88y6q5tRP1CXXd6s58zvr9af+paqsBd0YJNPfD37wg2Wumzhx4lKnXt5uu+3q2muvXWa4Xr16Va9everEE0+sE088sWtTmJ6vP6BmnnBKNdNnVu8jD13mfmtLt25t9ZIhizfB+f2XXlkPPzG7/njn5PrjnZPrqjsn14fmtZbTf/l/763r75tSrxy5Rb1yxMAaPWzT6tbNzgBry0qFtF+/fnXGGWfUZz7zmfrd735X9957b7W3t9e+++5bP/jBD6pv377P/SBrWOfESTXzk2cucUVntZ3y1drrwI/XVZPbu44ItdO2/RxEYgO3pqe/zs7OamtbHJWmaZ51c6dn7tnU7/R/qu5bDqxZJ59ZzfQZ1evQv6+OB8ZXtx13qPbtt169F7ka2traaujWfWvo1n3rXfsvvcPCgL7da8Lk2fWP37+j5i3orP59utfXjxtV7ztoaE2fNb/a29uqX+/udfP9U2zHugas0nYW/fv3r0MPff7+Az+bjgfGVz1zE5WOzvrsPv3rwItba8Q7m6oPHryj3fI2Emtq+hs8eHBdddVVXZcfe+yxpeZQn0tbe3v1Pe3j1TZgk5r9he/U7C9+t7XKvb29+p1xUvU64pB4HFPvf92O9f7X7Vhz5nXU9fdNqT/eOblGDW3Nzf7Hbx6qf/rhHTVq2IC69YFp1dG5eKsAn+BWz4Z7PNKJk2rK3octHdNu7TXgzz+t3b94e905fnr17N5eW/TvUVd84ZX14sH919HYszrW9PFIhw0bVldeeWUNGzasJkyYUK94xSvq2muvrX79+tU+++xT55xzzgrPa7+iceqcOKmm7PUPi7cfrqrq1l6b/eXC53XOdFU98NjM+tVNk+qqO56sC/40seYv3Lxq0Se47Qf2rqFb9a0hW/WpIVv1rWFb962/H7v+vp61aeM/Hun2W1e/M06qWvSRrL2t+p1+UnUftE194agRtfWmPet7Hx5TA/v3rP3/+Y911/jp63aEWW8MGjSovvjFL9YBBxxQY8eOrSOPPPJZI7qik991PDB+6YhWVXV01rw/rN9nG91x2371gYN3rPP+8WX13/+0+DV1NlX/75AX1Xab9677Hp1ZP/zd+PrAd2+uY765eMeUsR+9osZ+9Ip68xeuro9879b6ys/urYmTW9vyzpq7oDo71/v5srVipeZIjznmmPqP//iP52N8luvZ/it0TpxUU994bPXYf6/a5KufXua+T0ydW2/43F/q80eOrNe8QP+rboiW/Jt//OMfX6fT3/LGqWuO9Jmfihbq8fevqN4fPqp67DlqOY+0/lh0pok7x0+vlwxZ9gwT8xd01uTp87pOpXLmhffWA4/PrIeemF0PPzGrHnpidv3p9FfV6B03rQ9995Y65zcP1uCBfbrmZt+67/b1pr22q+mz5tf4J2fXkK361iZ9Npw9t9bovvY33XTTcw+0jrRvv3X1OGCfWnDdrTX/Tzcss8B/q0171dVf3q/a29vqxvum1O0PT6ttNutVVRasbyjW9fS3osPoLfpUNPPkM6s6Oqu6tVffz59Ybb171uzvnFfT3/yB6r7X7tX7Q0dWj1fvs9QKrvXFkocB/MKRI5dZn9Cje3tXRKuqTjps56VuX3I+7L0HDqndhvavh5+YXQ8/Mbvuf2xmTZjc2mX5qjsn1xs+d3VVVW2+SY8aslWf2nP45nXO/xtbVVW/uPrR2mrTnjVkq7613ea9N7gtDFZqjnS33XarSy+9tFY06No6fN4iz/VfYcY/nl7z/nvhLpgrWOA/edq82vY9l9aCDgvWNwRL/s333XffdTr9LW+cljmc44OPVLdhg7v+iTednTX/N3+q2d/6z+q46c7qNmJ49f7wkdXzjQdUW/cNZ45sTZk6c37d9tC0eviJWV2h7de7W335fbtVR0dTvQ67qGulV/dubTVoYO/67WmvrJ2261cXXfNoPfr0nBqyaLntln2qf9/nZ0ucNXoYvV69etWgQYOWOyG3tbXV/fffn43tc3iuj/ZT9v6Hqs5nX+Df2dnUyA//tu6e0Dr4Rlu1TpZ32zedLG99tOTffKuttlqn09/yziK6sivAmqapBX+5qeZ8+8c1//fXVPuQ7av3B95Zvd72+mrr02utjveGZOrM1kf/JUP7qbfuXP379qj3/tsN9eMrH1lq64Ivv+8l9Y9v2bmuv/fp+sFvH14Y2FZod9ymb20/sM9KPe9zbf61RkM6duzYdfrx6tlezPw/3VDT3/GRZe7T/yffrB777rHUdf/754l12OmLN7zefJMedf/3/r4228Qc6fpmyb/5fvvtt84/3j9znFZnS4IFt99Tc77z45r3yyuqbYtNq/exb69eR72laubsdbId6oZkQUdnPfrUnK7Ijt5xQL1kyIC69IbH6+Qf3VEPPzG7psycX1VV+754i/rTmX9XCzo668DP/KkGb9mai100R3vg7ltV757dVuqU7mvleKTro2477tBac/+MzaC6DRu8zLCLzq9z5/jptfP2/eqEN7yoNtukZ3V2NnXOrx+qd+0/uPr13uB/Jaynuu+2S23ync9Vxz89UnP+/fya/dXv1+yv/aBq3rzWXvzr0Xao65vu3dprh6361g5b9a1XLHH9wS/dpg5+6TZVVTVt4Qqt+QtaLZg9t6OGbNWnHn5idv35rqfqkcmza0FHU0+f//rq3bNbffism5fa6CLZgWelqvGBD3xglR/4+bLMAv+q6nf6Scv9z77kgvUvv3e3OnTv1pHVb7p/ap3wvVvq0z++s0588/D68Ot3fN6WwfDc1vX092znbFod3XYcXP1OP6l6vfNNNe0Nxyw+KmRnZ8086fTqnDKter7mldX+oiHr5Qqq9dWAvj3qJUMWv2/79+1R535iz67LHR1NPTZlTtcn0Ne9dJuaOmtBXXbjpKrKTum+UtuR3nPPPV0/P/nkk6v8JM9l/Pjx9Y53vKOOP/74Ou+881b5/r2OOKQ2+8uF1fvjrWNItu88bIXDvnnv7evxc1/fFdGqqpcO36zuPevv6637bl+fPf+uGnbcr+usSx9Y5fFg7Vjb099z+fCHP1x33nlnXXfdmt0+tJk+c9lD6zZVs7/43Zq63ztryu5vrOnHfKpm//t/1YIb76hm3vw1+vwvNN26tdWgJZadvvfAofV/n92n6yywLxnSf7VP6b5Sc6RXXHFF18+vec1r6sYbb1ytJ1uRs88+u0488cSuc+U886RjK6N9+62rz8ffV/Mv/X3N+uJ3qu+Jx67SMqehW/et735oTP3z23apMy68t7ov3Pxi0pS51bN7Wz04aZZ9kteRtT39rSsrWiy16eXnVufEx2v+tbfWguturdlfPrtmz5lb1btXdR87srq/fPfq8fLR1X2P3aqtf7919wI2As+1+dfKWqmQLrk+am3sUbqmzpXT1t5e3V8+uub+589aK6BWY5nTDlv1rW99YPeuy589/646/w/ja/bcTptOrSNre/pbV5a3HWq/00+qbjsPq247D6se++1VVVXN/AXVcdvdNf+6W2vBtbfW3HN/XnO+/sOq9vbqNnJ4dX/Z6Or+8tHV42Wjq33brdbti9oAvXnv7evNe6/8sRaWZ6VCuuRymrWxzGbRuXK22267Zz1XznPpnDip5v74F0tc0VkzTz6zeuy312qvDR13+IurT8/2+vpFizexaXNUqefV2p7+VtXNN99cm2yySdflzTffvHbccceaM2dO3XnnncsMv8cera1H7r777po5c+ZStw177Stqs/0urMduuq0mdm+qfastqhbOcffv37923nnn6mxvq1trbtXLdq162a7VNG+tzkceqxHT5lXddGfdc8nlNeXff1hVVe3bblXdXrJz7fDKvWvwa/arqQMH1IMPPrjUc/bp06dGjBhRVa2dHZ75z2nEiBHVp0+feuihh5Y5J9Y222xTgwYNqunTp9e999671G09evSoUaNae3LddtttNX/+0osidt555+rfv39NmDChHn/88aVuGzhwYA0dOrRmz55dd91111K3tbW11dixrQ3377rrrmVOL7PjjjvW5ptvXo8//nhNmLD0aWA23XTT2mmnnWr+/Pl122231TPtvvvu1a1bt7r33ntr+vSldyPfYYcdqlevldxEbWUObjpkyJDmRz/6UfPDH/6w6+clv1ITJ05s3vnOdzZHH31085Of/GSZ21f24Krz/nj9MqcgmTxo32ben26Ix/E/fv1A10F065CfNf/75wnN5//nr81hX7qm+cbF9zW33D+l6ehYe2cJeKFZ8m++tqe/5/Ktb32rGTFiRLPLLrss94j573rXu5qmaZp77713ubcvsvfeey9z27nnntv1HM+87TWvec1Sv4tnfk2aNKlpmqY55JBDlrnttM12bCYP2rf5/g5jlrlt7NixXePUs2fPZW6//fbWaWeOOeaYZW47+eSTm6ZpmiuuuGKZ2wYNGtT1uIMGDVrm9iuuuKJpmqY5+eSTl7ntmGOOaZqmaW6//fZlbuvZs2fX444dO3aZ2xc141//9V+Xue2QQw5pmqZpJk2atNzf4aKmvOY1r1nmtm9961sr3Z6V2o70fe973wpva2trq+9///vLvW369Om177771sUXX1zDhg2rqqrzzz+/Pv/5z9f8+fProx/9aJ1wwgnL3G/u3Lk1d+7i5ZHTpk2rHXbY4Tm35Vruvs9tbbXp1T+tboO2fY5X+eyWt0/yOb9+qM69cnxde8/TNW9BZ23Rv0d96/jd64j9BtfsuR3Vs3v7Brer2/piye33PvrRj65wuGeb/hL33XdfHX744XX99dcvM06///3v19wc6bBhtcUWW9QTTzxR48ePX+q2RXOkHR0ddcsttyzzuKNGjaoePXrU3/72t5o6depSt22/2WY1cMLkmnTlX+pvV/2lOu76W9XcuVU9e9QmI3aulxy0f3V/2ei64fdX1Zx//6/We6a9vfp85D21+8ffb460Fs+RrtS2wyvzH/naa69dmcGWsjbOlfNc/xWapmnmnH9RM3nIK1tzo4Nf0UwetG8z46Qzms6O/IRhKzq3zqw5C5rf3TKpGXfenc0N9z3dNE3TnPHTe5rNDv9lc8hpf2m+8r/3NNfd81Qzf4GTlq2sJecEVmf6Szz99NPNSSed1Oy3334rHKcNTee8+c38m+9sZp/938204/65eWrMG5f76W3y4Fc0cy7+bbPgoQlN59x563q017k1Oke6xx57rPKa0ve973119NFH11FHHdV1HMgf/ehH9fvf/75rDuK0006rBQsW1KmnnrrUfVd3jnSRJfd9nv/H62rmiV+qXoe/sfqecVK1BSuzVsWtD0ytn1/zaP3+9ifrL399umbP66gT3rBjffP9u9fkafPq3okz6qXDN6se3TfYIxmuVUvOke6///5rbU399773vfrJT37Sdfm8886rbbZpbeD9xje+sX75y18ud5zWxDFS16WmaWre//6qZn70tBUP1NZWbVsPrPZB21S3QdtU+/bbVPugbap90LYLv29TbZsNWC+WW68ta3TPppVo7TLWxLlyVlf79lt3rVzq9fY3VLV3q5mf+EI1HR3V5xNHV+dDE9f67nijd9y0Ru+4aVVVzZvfWdfd+3Rttklr5dT/Xf9Yveffbqx+vbvVK0YMrP1eMrD+fuzW9bKdN++6v1NALLY609/KOv744+v4449fa4+/vmpra6se++yx7OZX7e3V/3++XjV/QXVOeLw6JjxenRMfr84Jj9eC2+6pzomPVy25PWuf3l1R7bZEYLuiu93W1dZz418pu1Ihffjhh+voo49e4e0ru4xqVc+Vs6b0euvrqrq118yPfK7m/eSS1pXP4+54PXu01ytGDuy6fMTfDa5dB21SV97+ZP3+9sl1+oX31g1/m1IXfmqvmjZrfn3pgnvqq7/4W81bsOJ9gF9I1tT0x9JWtPlVj332WOF9ms7Oap58ujontOLaMfHx6pzwWCu0t99dnb/6QzWTpyy+Q1tbtW29RbVvv0Rou+ZsF87Vbr7pBj9Xu1Ih3WSTTWq//faLnyw9V06ix15jlr5iDWwatdrj0r299tp1i9pr1y3qk4e1Dsiw6IAL906cWd+59P6lIlq1eHOrP9z+ZG21aa8aunWf6tvrhXFcgNWZ/lZ3ReeSLrzwwpo2bVrX5SV/3lj0OuKQ6rHfXsscBnBF2trbWx/3tx5YNXbkcodpZs+tzkcfXxzbJedq77i3NVc7d97iO/TutXiudqnIbtuK7nZbVVvv9ftIWSv1Thw4cGC95z3viZ/soIMOqnHjxtWkSZOqX79+dcEFF9Q555wTP+7KWNFpIRbcdV/1XMdH3Onerb22HNCaUF46fLN66rw31tcuuq/+6Qd3dA1z2rtGVFtb1etO+UvNXnjK3a027VnDtu5b5524Z+28/Sb157sm11Mz5tewrfvW0K2ev2M2rm2rOv1dc8019f73v7/uvvvurusmTJhQn/rUp+rGG2+s3r1717777lv77bdf11rm5fnSl760zPL7jdGSi8LWhLY+varbi4ZUtxct/zixTdNUM3lK15xs58SFsX3ksVpw133Vefmfqnny6aUfc6stlpqTfeYy27aBm63Tudq1tox0eZY8V878+fPr2GOPfc4Tjq0py90dr6pmnHBK9Tn+8Op19NuqfdP14wR53bq11ScOHV4/uPzhrs2tFu0D/NfvHlgPPj6rHnpiVj34+Kx6cNKsrh0Dvn7x/fWTPy7e/GOL/j3qc+8cUR9+w4vq3okz6tIbHq+hW/WtYdu0Tmi26QayQ8GqTn9nnXVWffOb36yjjjqq67rLL7+8DjzwwBo4sLWI5a1vfWv99Kc/fdaQfupTn6pPfOITdfbZZ9fZZ59dHR0ddd99963ei6BLW1tbtW25ebVvuXnV7iOWO0xrrnZS15zs4jnbx2r+b/9Wcyc8Y662V8+lFxlsv011G7zEooTttl7h8V87J06KD2O4UiE97rjjVuvBq2qZvSre+c531jvf+c7VfrzVtbzlQX0+9cHqnDipZn/r3Jpz9v9Ur6PfVr2PeXu1b77u18iuaB/g1jEVl38e9/NP3LO+esxuS4V294UrvG59cGqd9MM7au78xf9IXjlyYF11+quqaZr6x+/fXoO37LNUaDffpMd6sexqVae/ZEXnkhat9DzxxBPrxBNP7FqDy9rXmqvdobq9aIfl3t40TTVPTemK7JJzth13P1Dzr7i6mklLbwPbtuXmSy2j7TZom+q4f3xrb8jwdNorFdJzzjmnPvShD63yg69vVrQ8qM+Hj6zZZ51fc846v+ac8z/V++i3Ve/j3lHtm6/bN82q7gO86Og2gwb2qVfUwKVuO2zfQfWWvbevSVPndoV20YFZZsxeUJfeOKkefHxW12KDqqoJP3htbT+wT51x4T318BOza9jWrcAO26Zv7TpokxrwPC06WBPTX7Kic00fRo9cW1tbtQ3cvNoHbl41+sXLHaaZO681V7toGe0jj3WtIJt/xdU195HHlp6rDdabvDDWVixhecuD2rfZsvqN+0j1+dCRNeff/6vmnP0/Nec/flK933NY9X7/4a0/Vq2ZjwDrUnt7W227ee/advPetfeLt+i6vn/fHnXntw+spmnqyWnz6sFJrbnZRSc9e2LqvLrqjsl17hXja/rsBVVV9b0Pj6njXjusLrrm0frOJQ90zcUO3apvjRzSv2tO+Nk8n5t4rcsVnawbbb16Vrdhg5d7kPeqqnl/uqFmPPPsGh2d1fHgI6v8/l6lczY9U9M06/ycTWtD5+Sna873/rvm/PDCqs6mer/7LdW2zZY1+/Pf7tqV7oV4JPOmaerpGfProUmzavstetc2m/euX934eJ112YNdc7lPz5hfh+61bf3803vX5Gnzap+Tft+1uGDoVq3YvuNVg2rarAXPepqH5Z2zaXnj82zT37Bhw7p2BpkwYUK94hWvqGuvvbb69etX++yzT51zzjmrtIx+Y9ognxXsUv6M872t0Q3yhw8fXpdcckk21huQ9oGbV99PfbB6f+CdrbnTc/6natacxQOsw02n1qW2trbaon/PpbZlfe0e29Rr99im6/LUmfNr1tzWR+DOpqlDXrZtPfTE7Lrp/qn186sfrWmzFtQ79xtcm2/So9pr8UftZzvNw5qY/pIVnT7ab5xWtB3t6rynN/iT3z0f5v7qqpp5zMnLXN/zXYdW73e8obqN2rXaerzglpKslllzF3Rt//qR791S3/zl4jMR/O+nXl5v2af1cXtjPPkd66flnU57kTU6R7rnnns+90AbsR6jdl3uplPzLrys5p33i6q+far7y0ZVj33GVve9x1b30S9+QewWtzqW3Ing344dXb+95cllNvF6pnU9/Zkj3bitie1oV2qOdF1bH+YE5v7Xxct8BOj51oOr49a/1vyrb64Ff7mp5l93S9XM2a1TQuw5qnrsPaa67zO2uo8ZWW29Xni7dq6Mn189sd7/7Zvrex8eu9R5tNaHv/kzrY/jxNq1Rs9rv66tLxPws30EqKpqFiyojtvvrflX31QLrr65Flx7SzXTZlT16lnd93hJdd97bCuue+y2wo2DaVlf/uZVS8+R3nPPPevFOPH8ENL1QNPRUR133lcLrr6pNdd69c3VTJ1e1bNH6yRme4+pHnuPre57jqq2Pr2Xuf+GvrlVYn38m6+P48TatUaXkbJ62rp1q+6jdq3uo3at3scdXk1nZ3X89f5WWP9yU8099xc15+s/qurRvbrvPqK67z2mNdf6slE176Lf1sxPnvmC3twKNhTmSNehpmmq454HWosBFs61Nk88tdwVW9Xe3jplyvbbLP/BNjLr09/cR/sXLh/tN0BN01Tn3x6uOef9ouae/T/LDtC7Z3UbOrjad9iutc/wDtu1DswweLtq32Hbatti3R4BZ01aH//m6+M4sXb5aL8Bamtrq27Dh1af4w6vuf9xwTOOXN5WvY8/opppM1qHG7vmlur46aWtrQQW6dO72gdv2zqA7g4LAzt424Wx3bbattrieTvVCryQCOl6aEV7XDxzGWnTNNVMmd46ruP4R6vzkUer45HHWqG98Y7qvOi3rZVbi/Tq2ZqTHbxtdVsY2fbB27bmbAdtW23bDKy2bt2e51cLGz4hXU+tzJHL29raqm3zAa3D/u22y3Ifp3PhHGznI48u/P5YdYx/tHVaiEt/X83TS5zGt0f31sbJg7er9sHbVbfB2yxcjNCKbfu2W1Zbd5MMPJN3xXpsTexx0T5gk2ofObxq5PDl3t7MnNU1F9v5yMI52wmPVcfd99f83z7jSOXdulX7dlstDO02rdjusMSc7Wqc6GxD2MTLnk08FyubeFbN7DmtYzgumqsd/2h1PvL4wsUIj1bz+BIHz21rq/Ztt2otn100Fzto2+q2aHntoG2W2sNr7n9dvMJNvNbV3/zWW2+t0047rQYMGFA77rhjfeYzn+m6zXT4wmNlE2tEW5/e1W340Oo2fOhyb2/mzK3OiZNac7HjFy8+6Hzk0VpwzS3V+dgTS600a9tmYCuyW25e83/zx6pF/8bXkyNqTZ48ub797W/X1ltvXa9//evX2XiwYRFSIm29F58SYnkf6pt581tHKV+0fHZRZG+/d3FEF1nNg+quru9973v1k5/8pOvyeeedVwcccEBVVZ1++ul1+OGHPy/jwYZPSFmr2nr2qG5DB1W3oUsfmHlFB9Vd0dHM14bjjz++jj/++KWumzNnTn384x+vN7/5zfXa1772eRsXNmw2KmSdWLSJV3VbOAkGB9Vdkz772c/WTTfdVOeee24de+yx63Rc2HBsEHOki9aHTZs2bR2PCWvUG/ar9j1GVsfDE6rbkEE1d7utau7Cv/Giv/XqrAudPn167bvvvnXxxRfXsGHDqqrq/PPPr89//vM1f/78+uhHP1onnHDCcu975plndv08d+7cpaa5qVOnLjVubPxWejpsNgDjx49vqrVEzdcL7Gv8+PGrNK1cffXVze6779706NGjeeCBB5qmaZpHHnmkGTJkSPPkk082M2bMaEaPHt3ceuutz/lY48aNW+ev39f68fVc0+EGsflTZ2dnTZw4sfr379+1L/m0adNqhx12qPHjx2+Um6JszK9vZV5b0zQ1ffr02n777Vf6tMlVVe973/vq6KOPrqOOOqrrxHc/+tGP6ve//319//vfr6qq0047rRYsWFCnnnrqsz7W3Llza+7cxWc57ezsrKeeeqoGDhy4UR3TYGOdzp7Nyr7ulZ0ON4iP9u3t7TV48PJXQgwYMGCjngA25tf3XK9t0003XeXH/MEPfrDMdRMnTlzq1MvbbbddXXvttc/5WL169apevZY+APdmm222yuO0IdiYp7NnszKve2WmQyub2Oh1dnYuNQfZNM0qzeXCczE1sdEbPHhwPfroo12XH3vssaXmUCG1wYa0V69eNW7cuGU+em0sNubX93y/toMOOqguv/zymjRpUs2cObMuuOCCet3rXve8PPf6bmOezp7Nmn7dG8TKJlhVw4YN61rZVNXa/OkLX/hCzZ8/v4499tg66aST1u0IslERUoDQBvvRHmB9IaQAoQ02pOeff36NHDmydt555/rWt761rkcndsQRR9Quu+xSY8aMqTFjxtTPfvazuvzyy2v06NG1884716c//enV2l1yXZo+fXqNGjWqHnzwwaqqFb6em2++ufbcc8/aZZdd6phjjqn58+evw7HeuG2M09mzed6mwVXa/249sbq7/K3Phg8f3kyePLnr8qxZs5rBgwc39913XzN//vzmNa95TXPRRRetwzFcNc/cVfPZXs9LXvKS5o9//GPTNE1z9NFHN9/4xjfW5ahv1Da26ezZPJ/T4AY5R3r55ZfXgQceWAMHDqx+/frVW9/61vrpT3+6rkdrtT311FP1xBNP1BFHHFGjR4+uU089ta699traeeeda6eddqru3bvXkUceuUG9xrPOOqu++c1vdm2vuaLX89BDD9WsWbPqFa94RVVVvfe9792gXueGZGOczp7N8zkNbhC7iD7T6u7yt7567LHH6sADD6xvf/vbNWDAgHrTm95U3bt3X+Y1LrlR+frumbtqLu9v9uijj67weta8jXE6ezbP5zS4Qc6Rbmy7/I0cObIuvPDC2nbbbatv3751wgkn1Gc+85mN6jWu6G+2sf0t12cvhOns2azNaXCD/I1tbLv8XX/99XXRRRd1Xe7o6Kj9999/o3qNK/qbbWx/y/XZC2E6ezZrcxrcIEO6se3y19HRUR/96Edr6tSpNX/+/DrrrLPq+OOPr7/+9a91zz33VEdHR/34xz+ugw8+eF2P6mrba6+9lvt6hg4dWr17966rrrqqqqp++MMfbtCvc332QpjOns1anQbX3Dqy59d5553XjBw5stl5552bM844Y12PTuxrX/ta8+IXv7gZPnx488lPfrJpmqa5/PLLm9GjRzc777xz87GPfazp7Oxcx2O56oYOHdp1gOUVvZ6bb7652XPPPZtdd921OeKII5o5c+aswzHeuG2s09mzeT6mQbuIAoQ2yI/2AOsTIQUICSlASEgBQkIKEBJSgJCQAoRecCF98MEHq2fPnjVmzJjafffda8SIEXXcccfVnDlz1sjj77///nXllVc+53DXX399HXvsscsdv0XnGfrlL39ZX/3qV6uq6pRTTqlTTjllpcbhve99bz388MNVVfXkk0/WcccdVzvttFONHDmyRo0aVd///vdXeXyfyyc+8Ym65ZZb4sd5oTAdblzT4QsupFVV22+/fd188811yy231J133lmTJk1a5kgxa9uee+5Z55xzzrMOc/3119e0adNW6XEvueSSGjhwYA0ZMqTmzZtXr371q2vrrbeuu+++u+6888669NJL62tf+1pdcsklyegv45//+Z/r//2//7dGH3NjZzrceKbDF2RIlzR37tyaPXt2bbvttlVV9fvf/75e+cpX1ktf+tIaPnx4/exnP6uq1n/Xj33sY/V3f/d3NWzYsPriF7/Ydf+jjjqqXvziF9frX//6evLJJ6uqatSoUXXbbbdVVdXRRx9dRx11VFVV3XXXXbXXXnvVlVdeWfvvv39VVd100021xx571B577FGnnnpqVVXddtttddZZZ9VZZ53VNaFfd911te+++9aOO+5YH/zgB5f7es4444x673vfW1VVF154YXXv3r2+8IUvVPfurSMmDh48uM4666zq06dP133OPvvs2mOPPWrMmDF1xRVXVFVrzuM973lP7bPPPrXTTjvV6aefXlWtOYu///u/r7Fjx9aoUaPqF7/4RVVVbbnllrXlllvW5Zdfnvw5XrBMhxv4dLhm92pd/z3wwANNjx49mt13370ZPXp0s9lmmzVjxoxpZsyY0TRN0xx22GHNnXfe2TRN01x55ZXNbrvt1jRN07znPe9pDj300Kajo6OZOHFi07dv3+bpp59uvvzlLzdHHHFE09nZ2dx7771N7969myuuuKI5+eSTm6997WtN0zTNqFGjmp122qlpmqb56le/2px22mnNFVdc0ey3335N0zTNbrvt1lx22WVN0zTN5z//+Wbo0KFN0zTNuHHjmnHjxnX9PHbs2GbWrFnNrFmzmu233765/fbbl3ptkydPbrbccsuuyx/5yEeaE0888Vl/H/vtt19z7LHHNk3TNLfcckszaNCgZs6cOc24ceOaUaNGNdOnT2+mTJnSvOhFL2quu+665utf/3rz8Y9/vGmaprnxxhuXevyvf/3rzUc+8pGV/lu8kJkOl7ahT4cvyDnSJT9STZo0qYYPH14nnHBCVVWde+65ddttt9XnPve5OuOMM2rGjBld93vd615X7e3ttd1229WWW25ZU6dOrSuvvLIOP/zwamtrq+HDh9e+++5bVVVveMMb6re//W3de++9NXTo0Npmm23qvvvuq8suu6wOOeSQrsd88skna8KECfXa1762qqre/e53r3C8Dz744OrTp0/16dOnhg8f3jXXscjf/va3Gjx4cNflpmmWOs7iF77whRozZkyNHDmy/uEf/qHr+ve9731VVTV69Ojaeuut669//WtVtc7vs8kmm9Smm25ahx56aF155ZV1wAEH1Pnnn1+HHXZYXX/99fXZz36263GGDh1a991330r+FTAdbjzT4QsypEvq0aNHHXnkkV1H2H/FK15RN9xwQ+255571mc98ZqkTgfXu3bvr57a2tq4JZMlhFn102Weffer222+vX/3qV3XAAQfU/vvvX5dcckk98MADtfvuuy/zOM+8/4rGdUX3q6pqb2+vnj17dl1++ctfXn/605+6Ln/605+um2++ub7zne/UU0891XV9t27dun7u7OzsGoclx6Wzs7O6detWo0aNqnvuuafe/va31x/+8Id6+ctfXp2dnV3DL/lYrDzT4YY9Hb7gQ1pV9bvf/a5e+tKX1lNPPVV/+9vf6pRTTqmDDz64Lr744uro6HjW+x500EF17rnnVmdnZz300EP15z//uapaE8W+++5bX//61+uAAw6oV7/61XXGGWfUQQcdtNT9Bw4cWMOGDetaxnP++ed33da9e/dasGDBSr+OF73oRV1rSauq3va2t9XcuXPr1FNPrXnz5lVV1axZs+rSSy9dakJb9JzXX399TZ8+vXbZZZeqqvrZz35Wc+fOraeffrouuuiiOuigg+r000+vM888s97xjnfUd7/73Zo0aVLXioiHHnqohg8fvtLjy9JMhxvudLhBnrMpNXHixBozZky1tbVVR0dHDR06tM4+++zaYost6phjjqnhw4dX//7964ADDqjZs2cv9bHqmT70oQ/V7bffXiNGjKihQ4fWbrvt1nXbG97whrr00ktr9913r3nz5tXkyZPrjW984zKP8eMf/7je97731SmnnFL77LNP1/UHHHBAHXnkkTVw4MCVel2bb7557brrrnX77bfXbrvtVr169arf/e53NW7cuNpjjz2qqrVS4g1veEP9+Mc/7rrfrFmzauzYsdXe3l7nn39+1xxH375961WvelVNnTq1PvnJT9aoUaNqu+22q3e+8501evTo6t69e5166qm12WabVVUrBNbcrzzT4cYzHToe6UbmkksuqV//+tf1b//2b9HjLNpWcGW3GZw0aVIddthhXUcZ54XthTYd+mi/kVm06ctDDz30vD7vF77whfhNw8bjhTYdmiMFCJkjBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJKUBISAFCQgoQElKAkJAChIQUICSkACEhBQgJ6f9np44FAAAAAAb5Ww9ib0EEMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSImdOhYAAAAAGORvPYi9BREwiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIIXbqWAAAAABgkL/1IPYWRDCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQANx5WLwAAazdJREFUk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0gBJpECTCIFmEQKMIkUYBIpwCRSgEmkAJNIASaRAkwiBZhECjCJFGASKcAkUoBJpACTSAEmkQJMIgWYRAowiRRgEinAJFKASaQAk0iB2rV/1KryOA7D34khkOIiaK+NfyorQUvNAmy010JMIRauwBVYWEl0BW7A0jQ2Yhe0MoJYiJVYRCyEkOmEwZlieMHMnTxPdeF3ik/13nM4h0hIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiIQUIBJSgEhIASIhBYiEFCASUoBISAEiIQWIhBQgElKASEgBIiEFiJY2pPv7+3P9+vXZ29v75Wxvb29u3Lgx+/v7h7AMOGqWNqRPnjyZjY2NWSwWv5wtFovZ2NiYra2tQ1gGHDV/HBwcHBz2iH/r4OBgzp8/P69evZrv37/P7du359OnT7O+vj5bW1tz8eLF+fLly1y6dGl2d3dnZWVp/y+AJbCUhdnZ2ZnFYjEnTpyYe/fuzbVr1+bt27fz8OHDefDgwczMnDx5co4fPz47OzuHvBb4v1vKkO7u7s6pU6dmZubFixdz8+bNmZm5cuXKPH/+/Od1p0+fnvfv3x/KRuDoWMqQrqyszNra2szMrK6u/uXszZs3P3+vrq7OsWPHfus24OhZypCePXt2Pnz4MDMzV69enWfPns3MzMuXL+fWrVs/r/v48eOcOXPmUDYCR8dSvmyamTl37ty8fv16vn37Nnfu3JnPnz/P+vr6PH36dC5cuDBfv36dy5cvz7t37w57KvA/t7Qhffz48fz48WPu37//t+ePHj2atbW1uXv37u8dBhw5S/loPzOzubk529vb//hB/vb29mxubh7CMuCoWdo7UoD/iqW9IwX4rxBSgEhIASIhBYiEFCASUoBISAEiIQWIhBQg+hNKbpcH4uyFogAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 370x100 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "from mpl_toolkits.axisartist.axislines import SubplotZero\n",
    "import json\n",
    "from io import StringIO\n",
    "import pandas as pd\n",
    "import matplotlib.patches as mpatches\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=3\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "\n",
    "fig, axes = plt.subplots(1, 2, figsize=(3.7, 1))\n",
    "fig.subplots_adjust(wspace=0.3)\n",
    "color = [\"orange\", WORSE_BASELINE_COLOR, SYS_COLOR]\n",
    "style = [\"x:\", \"v--\", \"o-\"]\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "ax = axes[0]\n",
    "context_len = pd.read_csv(\"throughput.csv\", index_col=0, header=0)\n",
    "context_len.plot(ax=ax, color=color, style=style, legend=None)\n",
    "ax.set_ylabel(\"TTFT (s)\", labelpad=0)\n",
    "ax.set_ylim(0.05, 100)\n",
    "ax.set_yscale(\"log\")\n",
    "# ax.set_xscale(\"log\")\n",
    "ax.tick_params(axis=\"y\", which=\"both\", pad=-1)\n",
    "ax.set_xlabel(\"Bandwidth (Gbps)\")\n",
    "\n",
    "ax = axes[1]\n",
    "context_len = pd.read_csv(\"throughput.csv\", index_col=0, header=0)\n",
    "context_len.plot(ax=ax, color=color, style=style, legend=None)\n",
    "ax.set_ylabel(\"TTFT (s)\", labelpad=-2)\n",
    "ax.set_xlim(8)\n",
    "ax.set_ylim(0.01, 12)\n",
    "ax.set_yscale(\"log\")\n",
    "ax.tick_params(axis=\"y\", which=\"both\", pad=-1)\n",
    "ax.set_xlabel(\"Bandwidth (Gbps)\")\n",
    "ax.legend(loc=\"upper right\", bbox_to_anchor=[1, 1.35], frameon=False, ncols=3)\n",
    "ax.axhline(y=0.2, color='black', linestyle='--')\n",
    "\n",
    "fig.savefig(\"fig-sens-bw.pdf\", bbox_inches=\"tight\", transparent=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 370x100 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "fig, axes = plt.subplots(1, 2, figsize=(3.7, 1))\n",
    "fig.subplots_adjust(wspace=0.3)\n",
    "ax = axes[0]\n",
    "gpu = pd.read_csv(\"gpu.csv\", index_col=0, header=0)\n",
    "gpu.plot(ax=ax, color=color, style=style, legend=None)\n",
    "ax.set_yscale(\"log\")\n",
    "ax.set_xlabel(\"# of Concurrent Req.\")\n",
    "ax.set_ylabel(\"TTFT (s)\", labelpad=0)\n",
    "ax.legend(loc=\"upper right\", bbox_to_anchor=[2, 1.35], frameon=False, ncols=3, columnspacing=1, handletextpad=0.1, handlelength=1.5)\n",
    "ax.tick_params(axis=\"y\", which=\"both\", pad=0)\n",
    "\n",
    "ax=axes[1]\n",
    "context_len = pd.read_csv(\"context_len.csv\", index_col=0, header=0)\n",
    "context_len.plot(ax=ax, color=color, style=style, legend=False)\n",
    "ax.set_yscale(\"log\")\n",
    "ax.set_xlabel(\"Context Length (K)\")\n",
    "ax.set_ylabel(\"TTFT (s)\", labelpad=0)\n",
    "ax.tick_params(axis=\"y\", which=\"both\", pad=0)\n",
    "fig.savefig(\"fig-sens-gpu-context-len-h.pdf\", bbox_inches=\"tight\", transparent=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 250x250 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(2, 1, figsize=(2.5, 2.5))\n",
    "fig.subplots_adjust(hspace=0.6)\n",
    "ax = axes[0]\n",
    "gpu = pd.read_csv(\"gpu.csv\", index_col=0, header=0)\n",
    "gpu.plot(ax=ax, color=color, style=style, legend=None)\n",
    "ax.set_yscale(\"log\")\n",
    "ax.set_xlabel(\"# of Concurrent Req.\")\n",
    "ax.set_ylabel(\"TTFT (s)\", labelpad=0)\n",
    "ax.legend(loc=\"upper right\", bbox_to_anchor=[1, 1.35], frameon=False, ncols=3, columnspacing=1, handletextpad=0.1, handlelength=1.5)\n",
    "\n",
    "ax=axes[1]\n",
    "context_len = pd.read_csv(\"context_len.csv\", index_col=0, header=0)\n",
    "context_len.plot(ax=ax, color=color, style=style, legend=False)\n",
    "ax.set_yscale(\"log\")\n",
    "ax.set_xlabel(\"Context Length (K)\")\n",
    "ax.set_ylabel(\"TTFT (s)\", labelpad=0)\n",
    "fig.savefig(\"fig-sens-gpu-context-len-v.pdf\", bbox_inches=\"tight\", transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Text</th>\n",
       "      <th>Quant.</th>\n",
       "      <th>CacheGen</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Available GPU cycles (%)</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0.1</th>\n",
       "      <td>90.00</td>\n",
       "      <td>12.49</td>\n",
       "      <td>4.52</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.2</th>\n",
       "      <td>45.00</td>\n",
       "      <td>11.49</td>\n",
       "      <td>3.52</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.3</th>\n",
       "      <td>30.00</td>\n",
       "      <td>11.15</td>\n",
       "      <td>3.18</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.4</th>\n",
       "      <td>22.50</td>\n",
       "      <td>10.99</td>\n",
       "      <td>3.02</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.5</th>\n",
       "      <td>18.00</td>\n",
       "      <td>10.89</td>\n",
       "      <td>2.92</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.6</th>\n",
       "      <td>15.00</td>\n",
       "      <td>10.82</td>\n",
       "      <td>2.85</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.7</th>\n",
       "      <td>12.80</td>\n",
       "      <td>10.77</td>\n",
       "      <td>2.80</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.8</th>\n",
       "      <td>11.25</td>\n",
       "      <td>10.74</td>\n",
       "      <td>2.77</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0.9</th>\n",
       "      <td>10.00</td>\n",
       "      <td>10.71</td>\n",
       "      <td>2.74</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1.0</th>\n",
       "      <td>9.00</td>\n",
       "      <td>10.69</td>\n",
       "      <td>2.72</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                           Text   Quant.   CacheGen\n",
       "Available GPU cycles (%)                           \n",
       "0.1                       90.00    12.49       4.52\n",
       "0.2                       45.00    11.49       3.52\n",
       "0.3                       30.00    11.15       3.18\n",
       "0.4                       22.50    10.99       3.02\n",
       "0.5                       18.00    10.89       2.92\n",
       "0.6                       15.00    10.82       2.85\n",
       "0.7                       12.80    10.77       2.80\n",
       "0.8                       11.25    10.74       2.77\n",
       "0.9                       10.00    10.71       2.74\n",
       "1.0                        9.00    10.69       2.72"
      ]
     },
     "execution_count": 74,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gpu"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "napp-dev",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> F/sens/test.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "# import matplotlib.pyplot as plt\n",
    "from scipy.optimize import curve_fit\n",
    "import pandas as pd\n",
    "# Define the quadratic function\n",
    "def quadratic_function(x, a, b, c):\n",
    "    return a * x**2 + b * x + c\n",
    "\n",
    "# Data points\n",
    "df = {}\n",
    "df[\"k\"] = np.arange(500, 14000, 2000)\n",
    "df['time'] =  [0.27, 1.07, 2.5, 4.8, 6.9, 9.999518566999996, 14, ]\n",
    "x_data = np.array(df['k']) / 1000\n",
    "\n",
    "y_data = np.array(df['time'])\n",
    "\n",
    "# Fit the data to the quadratic function\n",
    "params, covariance = curve_fit(quadratic_function, x_data, y_data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "18.134079390907004"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "quadratic_function(14.5, *params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "baseline = [0.27, 1.07, 2.5, 4.8, 6.9, 9.999518566999996, 14, 18.134079390907004]\n",
    "sizes = np.arange(500, 16000, 2000)\n",
    "cachegen_size = []\n",
    "quant_size = []\n",
    "for size in sizes:\n",
    "    cachegen_size += [5120*80 * size * 0.24 /1e6 *8/3000]\n",
    "    quant_size += [5120*80 * size  /1e6 *8/3000]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = {\"Context Length\": [s / 1000 for s in sizes], \"Text\": baseline, \"Quantization\": quant_size, \"CacheGen\": cachegen_size}\n",
    "df = pd.DataFrame(df, index=None)\n",
    "df.to_csv(\"test.csv\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.1 0.9\n",
      "0.2 1.8\n",
      "0.30000000000000004 2.7\n",
      "0.4 3.6\n",
      "0.5 4.5\n",
      "0.6 5.3999999999999995\n",
      "0.7000000000000001 6.300000000000001\n",
      "0.8 7.2\n",
      "0.9 8.1\n",
      "1.0 9.0\n"
     ]
    }
   ],
   "source": [
    "ttft_text = 9\n",
    "texts = [ttft_text * ratio for ratio in np.arange(0.1, 1.1, 0.1)]\n",
    "cachegen_size = []\n",
    "quant_size = []\n",
    "baseline = []\n",
    "for ratio in np.arange(0.1, 1.1, 0.1):\n",
    "    \n",
    "    cachegen_size += [5120*80 * 1000 * 0.24 /1e6 *8/3000 + 0.3 * (1/ratio)]\n",
    "    quant_size += [5120*80 * 1000  /1e6 *8/3000 + 0.3 * (1/ratio)]\n",
    "    baseline += [ttft_text * (1/ratio)]\n",
    "df = {\"Context Length\": np.arange(0.1, 1.1, 0.1), \"Text\": baseline, \"Quantization\": quant_size, \"CacheGen\": cachegen_size}\n",
    "df = pd.DataFrame(df, index=None)\n",
    "df.to_csv(\"test.csv\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "ttft_text = 9\n",
    "size = 9600\n",
    "cachegen_size = []\n",
    "quant_size = []\n",
    "baseline = []\n",
    "bws = [ 0.4, 0.8, 1.6, 3.2, 6.4, 12.8, 25.6, 25.6 * 2, 25.6 * 4]\n",
    "for bw in bws:\n",
    "    baseline += [ttft_text]\n",
    "    cachegen_size += [5120*80 * size * 0.24 /1e6 *8/(bw * 1000)]\n",
    "    quant_size += [5120*80 * size  /1e6 *8/(bw * 1000)]\n",
    "df = {\"Context Length\": bws, \"Text\": baseline, \"Quantization\": quant_size, \"CacheGen\": cachegen_size}\n",
    "df = pd.DataFrame(df, index=None)\n",
    "df.to_csv(\"test.csv\", index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "209.7152"
      ]
     },
     "execution_count": 53,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2000 * 4096*64/1e6  * 0.67"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> F/user-study/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 330x100 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "fontsize = 8\n",
    "plt.rcParams[\"font.family\"] = \"Arial\"\n",
    "plt.rcParams['font.size'] = fontsize\n",
    "plt.rcParams['pdf.fonttype'] = 42\n",
    "plt.rcParams['lines.linewidth']=1\n",
    "plt.rcParams['lines.markersize']=4\n",
    "\n",
    "CYAN_LINE = \"#00cccc\"\n",
    "CYAN = \"cyan\"\n",
    "ORANGE_LINE = \"#F2AA3C\"\n",
    "ORANGE = \"orange\"\n",
    "GREEN = \"#0BEF48\"\n",
    "BLUE = \"blue\"\n",
    "PURPLE = \"#B682F8\"\n",
    "colors = [\n",
    "    '#004DAF',\n",
    "    '#ED1B3A',\n",
    "    '#FF9900',\n",
    "    '#33A02C',\n",
    "    '#FABEAF',\n",
    "    '#AAD59B',\n",
    "    '#FC5A50',\n",
    "    \"#008080\",\n",
    "    \"#0000FF\",\n",
    "    \"#808000\",\n",
    "    \"#800080\"\n",
    "]\n",
    "SYS_COLOR = colors[1]\n",
    "WORSE_BASELINE_COLOR = colors[0]\n",
    "BETTER_BASELINE_COLOR = colors[0]\n",
    "\n",
    "\n",
    "# Sample data\n",
    "groups = ['Sample 1', 'Sample 2', 'Sample 3']\n",
    "\n",
    "\n",
    "bar1 = [1.7142857142857142, 2.045,1.6521739130434783]\n",
    "bar2 = [2.0476190476190474, 2.1818181818181817, 1.8695652173913044]\n",
    "bar3 = [3.0952380952380953, 2.77, 2.739130434782609]\n",
    "\n",
    "\n",
    "error1 = [0.309, 0.25796447272673684, 0.526700492480451]\n",
    "error2 = [0.338,0.2711511550386467,0.5089521607452293]\n",
    "error3 = [0.303, 0.3453262430431396, 0.27797387168403487]\n",
    "\n",
    "# Setting the positions and width for the bars\n",
    "pos = np.arange(len(groups))\n",
    "bar_width = 0.25\n",
    "\n",
    "# Plotting the bars\n",
    "fig, ax = plt.subplots(figsize=(3.3, 1))\n",
    "plt.bar(pos - bar_width, bar1, bar_width, yerr=error1, capsize=5, color='orange', label='Original', hatch=\"//\", edgecolor=\"black\")\n",
    "plt.bar(pos, bar2, bar_width, yerr=error2, capsize=5, color=WORSE_BASELINE_COLOR, label='Quantization', hatch=\"\\\\\\\\\",\n",
    "        edgecolor=\"black\")\n",
    "plt.bar(pos + bar_width, bar3, bar_width, yerr=error3, capsize=5, color=SYS_COLOR, label='CacheGen', hatch=\"xx\", edgecolor=\"black\")\n",
    "\n",
    "# Adding some labels and a title\n",
    "ax.set_ylabel('Mean Opinion\\nScores', fontsize=fontsize)\n",
    "ax.set_ylim(1, 4.5)\n",
    "ax.set_xticks(pos)\n",
    "ax.set_yticks([2,3,4], [2,3,4])\n",
    "ax.set_xticklabels(groups, fontsize=fontsize)\n",
    "ax.legend(loc=\"upper center\", columnspacing=1, ncol=3, frameon=False, handletextpad=0.2, handlelength=1.5)\n",
    "\n",
    "# Displaying the plot\n",
    "plt.savefig(\"fig-user-study.pdf\", bbox_inches=\"tight\", transparent=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "napp-dev",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> push.sh <==
git add *tex
git add *sh
git add *sty
git add *bib
git add Makefile
git add figs/*
git add backups/*

git commit -m "update"
git push origin master

